Evaluating one-loop string amplitudes

We evaluate one-loop open-string amplitudes at finite $\alpha'$ for the first time. Our method involves a deformation of the integration contour over the modular parameter $\tau$ to a fractal contour introduced by Rademacher in the context of analytic number theory. This procedure leads to explicit and practical formulas for the one-loop four-point amplitudes in type-I superstring theory, amenable to numerical evaluation. We plot the amplitudes as a function of the Mandelstam invariants $s$ and $t$ and directly verify long-standing conjectures about their behaviour at high energies.

==> anc/DRes.txt <==
(* DResC[s] are the terms in the sum over c for each s<=16 *)

DResC[1] = ((-1/210*I)*Pi^2*G[-d, -d, c])/c^5
 
DResC[2] = ((-1/3780*I)*Pi^2*(1 + t)*(G[-2*d, -3*d, c] + 
       16*E^(((2*I)*d*Pi)/c)*G[-2*d, -2*d, c] + E^(((2*I)*d*Pi)/c)*
        G[-2*d, -d, c]))/(c^5*E^(((2*I)*d*Pi)/c))
 
DResC[3] = ((-1/4490640*I)*Pi^2*(1 + t)*(2 + t)*(113*G[-3*d, -5*d, c] + 
       2048*E^(((2*I)*d*Pi)/c)*G[-3*d, -4*d, c] + 6561*E^(((4*I)*d*Pi)/c)*
        G[-3*d, -3*d, c] + 2048*E^(((4*I)*d*Pi)/c)*G[-3*d, -2*d, c] + 
       113*E^(((4*I)*d*Pi)/c)*G[-3*d, -d, c]))/(c^5*E^(((4*I)*d*Pi)/c))
 
DResC[4] = ((-1/39852933120*I)*Pi^2*(2 + t)*(309568*G[-4*d, -7*d, c] + 
       415308*t*G[-4*d, -7*d, c] + 103827*t^2*G[-4*d, -7*d, c] + 
       6127616*E^(((2*I)*d*Pi)/c)*G[-4*d, -6*d, c] + 
       7839744*E^(((2*I)*d*Pi)/c)*t*G[-4*d, -6*d, c] + 
       1959936*E^(((2*I)*d*Pi)/c)*t^2*G[-4*d, -6*d, c] + 
       23934528*E^(((4*I)*d*Pi)/c)*G[-4*d, -5*d, c] + 
       31886460*E^(((4*I)*d*Pi)/c)*t*G[-4*d, -5*d, c] + 
       7971615*E^(((4*I)*d*Pi)/c)*t^2*G[-4*d, -5*d, c] + 
       37224448*E^(((6*I)*d*Pi)/c)*G[-4*d, -4*d, c] + 
       50331648*E^(((6*I)*d*Pi)/c)*t*G[-4*d, -4*d, c] + 
       12582912*E^(((6*I)*d*Pi)/c)*t^2*G[-4*d, -4*d, c] + 
       23934528*E^(((6*I)*d*Pi)/c)*G[-4*d, -3*d, c] + 
       31886460*E^(((6*I)*d*Pi)/c)*t*G[-4*d, -3*d, c] + 
       7971615*E^(((6*I)*d*Pi)/c)*t^2*G[-4*d, -3*d, c] + 
       6127616*E^(((6*I)*d*Pi)/c)*G[-4*d, -2*d, c] + 
       7839744*E^(((6*I)*d*Pi)/c)*t*G[-4*d, -2*d, c] + 
       1959936*E^(((6*I)*d*Pi)/c)*t^2*G[-4*d, -2*d, c] + 
       309568*E^(((6*I)*d*Pi)/c)*G[-4*d, -d, c] + 415308*E^(((6*I)*d*Pi)/c)*t*
        G[-4*d, -d, c] + 103827*E^(((6*I)*d*Pi)/c)*t^2*G[-4*d, -d, c]))/
     (c^5*E^(((6*I)*d*Pi)/c))
 
DResC[5] = ((-1/121621500000000*I)*Pi^2*(759718750*G[-5*d, -9*d, c] + 
       1595322500*t*G[-5*d, -9*d, c] + 1121322550*t^2*G[-5*d, -9*d, c] + 
       320903220*t^3*G[-5*d, -9*d, c] + 32090322*t^4*G[-5*d, -9*d, c] + 
       15872000000*E^(((2*I)*d*Pi)/c)*G[-5*d, -8*d, c] + 
       31805440000*E^(((2*I)*d*Pi)/c)*t*G[-5*d, -8*d, c] + 
       21805875200*E^(((2*I)*d*Pi)/c)*t^2*G[-5*d, -8*d, c] + 
       6177914880*E^(((2*I)*d*Pi)/c)*t^3*G[-5*d, -8*d, c] + 
       617791488*E^(((2*I)*d*Pi)/c)*t^4*G[-5*d, -8*d, c] + 
       72273515625*E^(((4*I)*d*Pi)/c)*G[-5*d, -7*d, c] + 
       142923183750*E^(((4*I)*d*Pi)/c)*t*G[-5*d, -7*d, c] + 
       97180383825*E^(((4*I)*d*Pi)/c)*t^2*G[-5*d, -7*d, c] + 
       27438298830*E^(((4*I)*d*Pi)/c)*t^3*G[-5*d, -7*d, c] + 
       2743829883*E^(((4*I)*d*Pi)/c)*t^4*G[-5*d, -7*d, c] + 
       131072000000*E^(((6*I)*d*Pi)/c)*G[-5*d, -6*d, c] + 
       285736960000*E^(((6*I)*d*Pi)/c)*t*G[-5*d, -6*d, c] + 
       204786892800*E^(((6*I)*d*Pi)/c)*t^2*G[-5*d, -6*d, c] + 
       59055800320*E^(((6*I)*d*Pi)/c)*t^3*G[-5*d, -6*d, c] + 
       5905580032*E^(((6*I)*d*Pi)/c)*t^4*G[-5*d, -6*d, c] + 
       5546875000*Sqrt[5]*E^(((6*I)*d*Pi)/c)*G[-5*d, -5*d, c] + 
       146435546875*E^(((8*I)*d*Pi)/c)*G[-5*d, -5*d, c] + 
       8131250000*Sqrt[5]*E^(((6*I)*d*Pi)/c)*t*G[-5*d, -5*d, c] + 
       305175781250*E^(((8*I)*d*Pi)/c)*t*G[-5*d, -5*d, c] + 
       4391875000*Sqrt[5]*E^(((6*I)*d*Pi)/c)*t^2*G[-5*d, -5*d, c] + 
       213623046875*E^(((8*I)*d*Pi)/c)*t^2*G[-5*d, -5*d, c] + 
       1106250000*Sqrt[5]*E^(((6*I)*d*Pi)/c)*t^3*G[-5*d, -5*d, c] + 
       61035156250*E^(((8*I)*d*Pi)/c)*t^3*G[-5*d, -5*d, c] + 
       110625000*Sqrt[5]*E^(((6*I)*d*Pi)/c)*t^4*G[-5*d, -5*d, c] + 
       6103515625*E^(((8*I)*d*Pi)/c)*t^4*G[-5*d, -5*d, c] + 
       131072000000*E^(((8*I)*d*Pi)/c)*G[-5*d, -4*d, c] + 
       285736960000*E^(((8*I)*d*Pi)/c)*t*G[-5*d, -4*d, c] + 
       204786892800*E^(((8*I)*d*Pi)/c)*t^2*G[-5*d, -4*d, c] + 
       59055800320*E^(((8*I)*d*Pi)/c)*t^3*G[-5*d, -4*d, c] + 
       5905580032*E^(((8*I)*d*Pi)/c)*t^4*G[-5*d, -4*d, c] + 
       72273515625*E^(((8*I)*d*Pi)/c)*G[-5*d, -3*d, c] + 
       142923183750*E^(((8*I)*d*Pi)/c)*t*G[-5*d, -3*d, c] + 
       97180383825*E^(((8*I)*d*Pi)/c)*t^2*G[-5*d, -3*d, c] + 
       27438298830*E^(((8*I)*d*Pi)/c)*t^3*G[-5*d, -3*d, c] + 
       2743829883*E^(((8*I)*d*Pi)/c)*t^4*G[-5*d, -3*d, c] + 
       15872000000*E^(((8*I)*d*Pi)/c)*G[-5*d, -2*d, c] + 
       31805440000*E^(((8*I)*d*Pi)/c)*t*G[-5*d, -2*d, c] + 
       21805875200*E^(((8*I)*d*Pi)/c)*t^2*G[-5*d, -2*d, c] + 
       6177914880*E^(((8*I)*d*Pi)/c)*t^3*G[-5*d, -2*d, c] + 
       617791488*E^(((8*I)*d*Pi)/c)*t^4*G[-5*d, -2*d, c] + 
       759718750*E^(((8*I)*d*Pi)/c)*G[-5*d, -d, c] + 
       1595322500*E^(((8*I)*d*Pi)/c)*t*G[-5*d, -d, c] + 
       1121322550*E^(((8*I)*d*Pi)/c)*t^2*G[-5*d, -d, c] + 
       320903220*E^(((8*I)*d*Pi)/c)*t^3*G[-5*d, -d, c] + 
       32090322*E^(((8*I)*d*Pi)/c)*t^4*G[-5*d, -d, c]))/
     (c^5*E^(((8*I)*d*Pi)/c))
 
DResC[6] = ((-1/18521152505856000*I)*Pi^2*(3 + t)*
      (18327015936*G[-6*d, -11*d, c] + 36168190416*t*G[-6*d, -11*d, c] + 
       22872797568*t^2*G[-6*d, -11*d, c] + 5614921944*t^3*G[-6*d, -11*d, c] + 
       467910162*t^4*G[-6*d, -11*d, c] + 396532039680*E^(((2*I)*d*Pi)/c)*
        G[-6*d, -10*d, c] + 737766420480*E^(((2*I)*d*Pi)/c)*t*
        G[-6*d, -10*d, c] + 450985789440*E^(((2*I)*d*Pi)/c)*t^2*
        G[-6*d, -10*d, c] + 109341573120*E^(((2*I)*d*Pi)/c)*t^3*
        G[-6*d, -10*d, c] + 9111797760*E^(((2*I)*d*Pi)/c)*t^4*
        G[-6*d, -10*d, c] + 2006834590080*E^(((4*I)*d*Pi)/c)*
        G[-6*d, -9*d, c] + 3564629878680*E^(((4*I)*d*Pi)/c)*t*
        G[-6*d, -9*d, c] + 2117671925040*E^(((4*I)*d*Pi)/c)*t^2*
        G[-6*d, -9*d, c] + 507855648420*E^(((4*I)*d*Pi)/c)*t^3*
        G[-6*d, -9*d, c] + 42321304035*E^(((4*I)*d*Pi)/c)*t^4*
        G[-6*d, -9*d, c] + 4237220118528*E^(((6*I)*d*Pi)/c)*
        G[-6*d, -8*d, c] + 8155161427968*E^(((6*I)*d*Pi)/c)*t*
        G[-6*d, -8*d, c] + 5065213476864*E^(((6*I)*d*Pi)/c)*t^2*
        G[-6*d, -8*d, c] + 1235339968512*E^(((6*I)*d*Pi)/c)*t^3*
        G[-6*d, -8*d, c] + 102944997376*E^(((6*I)*d*Pi)/c)*t^4*
        G[-6*d, -8*d, c] + 2777867136*E^(((6*I)*d*Pi)/c)*G[-6*d, -7*d, c] + 
       5082750000000*E^(((8*I)*d*Pi)/c)*G[-6*d, -7*d, c] + 
       2558815416*E^(((6*I)*d*Pi)/c)*t*G[-6*d, -7*d, c] + 
       10986328125000*E^(((8*I)*d*Pi)/c)*t*G[-6*d, -7*d, c] + 
       466547568*E^(((6*I)*d*Pi)/c)*t^2*G[-6*d, -7*d, c] + 
       7324218750000*E^(((8*I)*d*Pi)/c)*t^2*G[-6*d, -7*d, c] + 
       13359444*E^(((6*I)*d*Pi)/c)*t^3*G[-6*d, -7*d, c] + 
       1831054687500*E^(((8*I)*d*Pi)/c)*t^3*G[-6*d, -7*d, c] + 
       1113287*E^(((6*I)*d*Pi)/c)*t^4*G[-6*d, -7*d, c] + 
       152587890625*E^(((8*I)*d*Pi)/c)*t^4*G[-6*d, -7*d, c] + 
       1222007980032*Sqrt[3]*E^(((8*I)*d*Pi)/c)*G[-6*d, -6*d, c] + 
       5018208878592*E^(((10*I)*d*Pi)/c)*G[-6*d, -6*d, c] + 
       1902095695872*Sqrt[3]*E^(((8*I)*d*Pi)/c)*t*G[-6*d, -6*d, c] + 
       9462472814592*E^(((10*I)*d*Pi)/c)*t*G[-6*d, -6*d, c] + 
       1011006406656*Sqrt[3]*E^(((8*I)*d*Pi)/c)*t^2*G[-6*d, -6*d, c] + 
       5808743663616*E^(((10*I)*d*Pi)/c)*t^2*G[-6*d, -6*d, c] + 
       231330152448*Sqrt[3]*E^(((8*I)*d*Pi)/c)*t^3*G[-6*d, -6*d, c] + 
       1410554953728*E^(((10*I)*d*Pi)/c)*t^3*G[-6*d, -6*d, c] + 
       19277512704*Sqrt[3]*E^(((8*I)*d*Pi)/c)*t^4*G[-6*d, -6*d, c] + 
       117546246144*E^(((10*I)*d*Pi)/c)*t^4*G[-6*d, -6*d, c] + 
       2777867136*E^(((8*I)*d*Pi)/c)*G[-6*d, -5*d, c] + 
       5082750000000*E^(((10*I)*d*Pi)/c)*G[-6*d, -5*d, c] + 
       2558815416*E^(((8*I)*d*Pi)/c)*t*G[-6*d, -5*d, c] + 
       10986328125000*E^(((10*I)*d*Pi)/c)*t*G[-6*d, -5*d, c] + 
       466547568*E^(((8*I)*d*Pi)/c)*t^2*G[-6*d, -5*d, c] + 
       7324218750000*E^(((10*I)*d*Pi)/c)*t^2*G[-6*d, -5*d, c] + 
       13359444*E^(((8*I)*d*Pi)/c)*t^3*G[-6*d, -5*d, c] + 
       1831054687500*E^(((10*I)*d*Pi)/c)*t^3*G[-6*d, -5*d, c] + 
       1113287*E^(((8*I)*d*Pi)/c)*t^4*G[-6*d, -5*d, c] + 
       152587890625*E^(((10*I)*d*Pi)/c)*t^4*G[-6*d, -5*d, c] + 
       4237220118528*E^(((10*I)*d*Pi)/c)*G[-6*d, -4*d, c] + 
       8155161427968*E^(((10*I)*d*Pi)/c)*t*G[-6*d, -4*d, c] + 
       5065213476864*E^(((10*I)*d*Pi)/c)*t^2*G[-6*d, -4*d, c] + 
       1235339968512*E^(((10*I)*d*Pi)/c)*t^3*G[-6*d, -4*d, c] + 
       102944997376*E^(((10*I)*d*Pi)/c)*t^4*G[-6*d, -4*d, c] + 
       2006834590080*E^(((10*I)*d*Pi)/c)*G[-6*d, -3*d, c] + 
       3564629878680*E^(((10*I)*d*Pi)/c)*t*G[-6*d, -3*d, c] + 
       2117671925040*E^(((10*I)*d*Pi)/c)*t^2*G[-6*d, -3*d, c] + 
       507855648420*E^(((10*I)*d*Pi)/c)*t^3*G[-6*d, -3*d, c] + 
       42321304035*E^(((10*I)*d*Pi)/c)*t^4*G[-6*d, -3*d, c] + 
       396532039680*E^(((10*I)*d*Pi)/c)*G[-6*d, -2*d, c] + 
       737766420480*E^(((10*I)*d*Pi)/c)*t*G[-6*d, -2*d, c] + 
       450985789440*E^(((10*I)*d*Pi)/c)*t^2*G[-6*d, -2*d, c] + 
       109341573120*E^(((10*I)*d*Pi)/c)*t^3*G[-6*d, -2*d, c] + 
       9111797760*E^(((10*I)*d*Pi)/c)*t^4*G[-6*d, -2*d, c] + 
       18327015936*E^(((10*I)*d*Pi)/c)*G[-6*d, -d, c] + 
       36168190416*E^(((10*I)*d*Pi)/c)*t*G[-6*d, -d, c] + 
       22872797568*E^(((10*I)*d*Pi)/c)*t^2*G[-6*d, -d, c] + 
       5614921944*E^(((10*I)*d*Pi)/c)*t^3*G[-6*d, -d, c] + 
       467910162*E^(((10*I)*d*Pi)/c)*t^4*G[-6*d, -d, c]))/
     (c^5*E^(((10*I)*d*Pi)/c))
 
DResC[7] = ((-1/7304789546686824192000*I)*Pi^2*
      (11565148074971148*G[-7*d, -13*d, c] + 28670132513145858*t*
        G[-7*d, -13*d, c] + 26595382535915907*t^2*G[-7*d, -13*d, c] + 
       12093454473813615*t^3*G[-7*d, -13*d, c] + 2887026476557650*t^4*
        G[-7*d, -13*d, c] + 346835708546859*t^5*G[-7*d, -13*d, c] + 
       16515986121279*t^6*G[-7*d, -13*d, c] + 256267328395739136*
        E^(((2*I)*d*Pi)/c)*G[-7*d, -12*d, c] + 604404878597832704*
        E^(((2*I)*d*Pi)/c)*t*G[-7*d, -12*d, c] + 542290832056336384*
        E^(((2*I)*d*Pi)/c)*t^2*G[-7*d, -12*d, c] + 241412981503590400*
        E^(((2*I)*d*Pi)/c)*t^3*G[-7*d, -12*d, c] + 56937473912668160*
        E^(((2*I)*d*Pi)/c)*t^4*G[-7*d, -12*d, c] + 6804632489066496*
        E^(((2*I)*d*Pi)/c)*t^5*G[-7*d, -12*d, c] + 324030118526976*
        E^(((2*I)*d*Pi)/c)*t^6*G[-7*d, -12*d, c] + 1399274228779358148*
        E^(((4*I)*d*Pi)/c)*G[-7*d, -11*d, c] + 3128289391306587942*
        E^(((4*I)*d*Pi)/c)*t*G[-7*d, -11*d, c] + 2704979254703317767*
        E^(((4*I)*d*Pi)/c)*t^2*G[-7*d, -11*d, c] + 1175407501705776675*
        E^(((4*I)*d*Pi)/c)*t^3*G[-7*d, -11*d, c] + 273329667034011630*
        E^(((4*I)*d*Pi)/c)*t^4*G[-7*d, -11*d, c] + 32463769429841463*
        E^(((4*I)*d*Pi)/c)*t^5*G[-7*d, -11*d, c] + 1545893782373403*
        E^(((4*I)*d*Pi)/c)*t^6*G[-7*d, -11*d, c] + 3312303429170233344*
        E^(((6*I)*d*Pi)/c)*G[-7*d, -10*d, c] + 7702381154422226944*
        E^(((6*I)*d*Pi)/c)*t*G[-7*d, -10*d, c] + 6825403558129565696*
        E^(((6*I)*d*Pi)/c)*t^2*G[-7*d, -10*d, c] + 3011204558744453120*
        E^(((6*I)*d*Pi)/c)*t^3*G[-7*d, -10*d, c] + 706326097297408000*
        E^(((6*I)*d*Pi)/c)*t^4*G[-7*d, -10*d, c] + 84212581266358272*
        E^(((6*I)*d*Pi)/c)*t^5*G[-7*d, -10*d, c] + 4010122917445632*
        E^(((6*I)*d*Pi)/c)*t^6*G[-7*d, -10*d, c] + 4505895118101562500*
        E^(((8*I)*d*Pi)/c)*G[-7*d, -9*d, c] + 11528796380089843750*
        E^(((8*I)*d*Pi)/c)*t*G[-7*d, -9*d, c] + 10897283564029296875*
        E^(((8*I)*d*Pi)/c)*t^2*G[-7*d, -9*d, c] + 5010230560302734375*
        E^(((8*I)*d*Pi)/c)*t^3*G[-7*d, -9*d, c] + 1203332214355468750*
        E^(((8*I)*d*Pi)/c)*t^4*G[-7*d, -9*d, c] + 144935760498046875*
        E^(((8*I)*d*Pi)/c)*t^5*G[-7*d, -9*d, c] + 6901702880859375*
        E^(((8*I)*d*Pi)/c)*t^6*G[-7*d, -9*d, c] + 400212734842109952*Sqrt[2]*
        E^(((8*I)*d*Pi)/c)*G[-7*d, -8*d, c] + 4352953582443626496*
        E^(((10*I)*d*Pi)/c)*G[-7*d, -8*d, c] + 653627488525025280*Sqrt[2]*
        E^(((8*I)*d*Pi)/c)*t*G[-7*d, -8*d, c] + 11945354186901897216*
        E^(((10*I)*d*Pi)/c)*t*G[-7*d, -8*d, c] + 409577149958258688*Sqrt[2]*
        E^(((8*I)*d*Pi)/c)*t^2*G[-7*d, -8*d, c] + 11845257132448825344*
        E^(((10*I)*d*Pi)/c)*t^2*G[-7*d, -8*d, c] + 131772808880455680*Sqrt[2]*
        E^(((8*I)*d*Pi)/c)*t^3*G[-7*d, -8*d, c] + 5613928784390062080*
        E^(((10*I)*d*Pi)/c)*t^3*G[-7*d, -8*d, c] + 24208571718696960*Sqrt[2]*
        E^(((8*I)*d*Pi)/c)*t^4*G[-7*d, -8*d, c] + 1371400299137433600*
        E^(((10*I)*d*Pi)/c)*t^4*G[-7*d, -8*d, c] + 2536496267526144*Sqrt[2]*
        E^(((8*I)*d*Pi)/c)*t^5*G[-7*d, -8*d, c] + 166355209022865408*
        E^(((10*I)*d*Pi)/c)*t^5*G[-7*d, -8*d, c] + 120785536548864*Sqrt[2]*
        E^(((8*I)*d*Pi)/c)*t^6*G[-7*d, -8*d, c] + 7921676620136448*
        E^(((10*I)*d*Pi)/c)*t^6*G[-7*d, -8*d, c] + 714986186997433680*
        Sqrt[21]*E^(((10*I)*d*Pi)/c)*G[-7*d, -7*d, c] + 
       4241479923850843212*E^(((12*I)*d*Pi)/c)*G[-7*d, -7*d, c] + 
       1642734542288720664*Sqrt[21]*E^(((10*I)*d*Pi)/c)*t*G[-7*d, -7*d, c] + 
       9717907091301585218*E^(((12*I)*d*Pi)/c)*t*G[-7*d, -7*d, c] + 
       1431585084684154680*Sqrt[21]*E^(((10*I)*d*Pi)/c)*t^2*
        G[-7*d, -7*d, c] + 8489784142101980263*E^(((12*I)*d*Pi)/c)*t^2*
        G[-7*d, -7*d, c] + 622507278640622760*Sqrt[21]*E^(((10*I)*d*Pi)/c)*
        t^3*G[-7*d, -7*d, c] + 3704640935246271475*E^(((12*I)*d*Pi)/c)*t^3*
        G[-7*d, -7*d, c] + 144655290692914680*Sqrt[21]*E^(((10*I)*d*Pi)/c)*
        t^4*G[-7*d, -7*d, c] + 863059206892537970*E^(((12*I)*d*Pi)/c)*t^4*
        G[-7*d, -7*d, c] + 17175511727267544*Sqrt[21]*E^(((10*I)*d*Pi)/c)*t^5*
        G[-7*d, -7*d, c] + 102590056668358287*E^(((12*I)*d*Pi)/c)*t^5*
        G[-7*d, -7*d, c] + 817881510822264*Sqrt[21]*E^(((10*I)*d*Pi)/c)*t^6*
        G[-7*d, -7*d, c] + 4885240793731347*E^(((12*I)*d*Pi)/c)*t^6*
        G[-7*d, -7*d, c] + 400212734842109952*Sqrt[2]*E^(((10*I)*d*Pi)/c)*
        G[-7*d, -6*d, c] + 4352953582443626496*E^(((12*I)*d*Pi)/c)*
        G[-7*d, -6*d, c] + 653627488525025280*Sqrt[2]*E^(((10*I)*d*Pi)/c)*t*
        G[-7*d, -6*d, c] + 11945354186901897216*E^(((12*I)*d*Pi)/c)*t*
        G[-7*d, -6*d, c] + 409577149958258688*Sqrt[2]*E^(((10*I)*d*Pi)/c)*t^2*
        G[-7*d, -6*d, c] + 11845257132448825344*E^(((12*I)*d*Pi)/c)*t^2*
        G[-7*d, -6*d, c] + 131772808880455680*Sqrt[2]*E^(((10*I)*d*Pi)/c)*t^3*
        G[-7*d, -6*d, c] + 5613928784390062080*E^(((12*I)*d*Pi)/c)*t^3*
        G[-7*d, -6*d, c] + 24208571718696960*Sqrt[2]*E^(((10*I)*d*Pi)/c)*t^4*
        G[-7*d, -6*d, c] + 1371400299137433600*E^(((12*I)*d*Pi)/c)*t^4*
        G[-7*d, -6*d, c] + 2536496267526144*Sqrt[2]*E^(((10*I)*d*Pi)/c)*t^5*
        G[-7*d, -6*d, c] + 166355209022865408*E^(((12*I)*d*Pi)/c)*t^5*
        G[-7*d, -6*d, c] + 120785536548864*Sqrt[2]*E^(((10*I)*d*Pi)/c)*t^6*
        G[-7*d, -6*d, c] + 7921676620136448*E^(((12*I)*d*Pi)/c)*t^6*
        G[-7*d, -6*d, c] + 4505895118101562500*E^(((12*I)*d*Pi)/c)*
        G[-7*d, -5*d, c] + 11528796380089843750*E^(((12*I)*d*Pi)/c)*t*
        G[-7*d, -5*d, c] + 10897283564029296875*E^(((12*I)*d*Pi)/c)*t^2*
        G[-7*d, -5*d, c] + 5010230560302734375*E^(((12*I)*d*Pi)/c)*t^3*
        G[-7*d, -5*d, c] + 1203332214355468750*E^(((12*I)*d*Pi)/c)*t^4*
        G[-7*d, -5*d, c] + 144935760498046875*E^(((12*I)*d*Pi)/c)*t^5*
        G[-7*d, -5*d, c] + 6901702880859375*E^(((12*I)*d*Pi)/c)*t^6*
        G[-7*d, -5*d, c] + 3312303429170233344*E^(((12*I)*d*Pi)/c)*
        G[-7*d, -4*d, c] + 7702381154422226944*E^(((12*I)*d*Pi)/c)*t*
        G[-7*d, -4*d, c] + 6825403558129565696*E^(((12*I)*d*Pi)/c)*t^2*
        G[-7*d, -4*d, c] + 3011204558744453120*E^(((12*I)*d*Pi)/c)*t^3*
        G[-7*d, -4*d, c] + 706326097297408000*E^(((12*I)*d*Pi)/c)*t^4*
        G[-7*d, -4*d, c] + 84212581266358272*E^(((12*I)*d*Pi)/c)*t^5*
        G[-7*d, -4*d, c] + 4010122917445632*E^(((12*I)*d*Pi)/c)*t^6*
        G[-7*d, -4*d, c] + 1399274228779358148*E^(((12*I)*d*Pi)/c)*
        G[-7*d, -3*d, c] + 3128289391306587942*E^(((12*I)*d*Pi)/c)*t*
        G[-7*d, -3*d, c] + 2704979254703317767*E^(((12*I)*d*Pi)/c)*t^2*
        G[-7*d, -3*d, c] + 1175407501705776675*E^(((12*I)*d*Pi)/c)*t^3*
        G[-7*d, -3*d, c] + 273329667034011630*E^(((12*I)*d*Pi)/c)*t^4*
        G[-7*d, -3*d, c] + 32463769429841463*E^(((12*I)*d*Pi)/c)*t^5*
        G[-7*d, -3*d, c] + 1545893782373403*E^(((12*I)*d*Pi)/c)*t^6*
        G[-7*d, -3*d, c] + 256267328395739136*E^(((12*I)*d*Pi)/c)*
        G[-7*d, -2*d, c] + 604404878597832704*E^(((12*I)*d*Pi)/c)*t*
        G[-7*d, -2*d, c] + 542290832056336384*E^(((12*I)*d*Pi)/c)*t^2*
        G[-7*d, -2*d, c] + 241412981503590400*E^(((12*I)*d*Pi)/c)*t^3*
        G[-7*d, -2*d, c] + 56937473912668160*E^(((12*I)*d*Pi)/c)*t^4*
        G[-7*d, -2*d, c] + 6804632489066496*E^(((12*I)*d*Pi)/c)*t^5*
        G[-7*d, -2*d, c] + 324030118526976*E^(((12*I)*d*Pi)/c)*t^6*
        G[-7*d, -2*d, c] + 11565148074971148*E^(((12*I)*d*Pi)/c)*
        G[-7*d, -d, c] + 28670132513145858*E^(((12*I)*d*Pi)/c)*t*
        G[-7*d, -d, c] + 26595382535915907*E^(((12*I)*d*Pi)/c)*t^2*
        G[-7*d, -d, c] + 12093454473813615*E^(((12*I)*d*Pi)/c)*t^3*
        G[-7*d, -d, c] + 2887026476557650*E^(((12*I)*d*Pi)/c)*t^4*
        G[-7*d, -d, c] + 346835708546859*E^(((12*I)*d*Pi)/c)*t^5*
        G[-7*d, -d, c] + 16515986121279*E^(((12*I)*d*Pi)/c)*t^6*
        G[-7*d, -d, c]))/(c^5*E^(((12*I)*d*Pi)/c))
 
DResC[8] = ((-1/4762020958101546467328000*I)*Pi^2*(4 + t)*
      (1093810145959346176*G[-8*d, -15*d, c] + 2599114472560066560*t*
        G[-8*d, -15*d, c] + 2261934020764442624*t^2*G[-8*d, -15*d, c] + 
       944096350310577664*t^3*G[-8*d, -15*d, c] + 202704513265338944*t^4*
        G[-8*d, -15*d, c] + 21554773705639176*t^5*G[-8*d, -15*d, c] + 
       898115571068299*t^6*G[-8*d, -15*d, c] + 24648935019617714176*
        E^(((2*I)*d*Pi)/c)*G[-8*d, -14*d, c] + 55543014012741484544*
        E^(((2*I)*d*Pi)/c)*t*G[-8*d, -14*d, c] + 46574527360930938880*
        E^(((2*I)*d*Pi)/c)*t^2*G[-8*d, -14*d, c] + 18976798703429353472*
        E^(((2*I)*d*Pi)/c)*t^3*G[-8*d, -14*d, c] + 4020076809931456512*
        E^(((2*I)*d*Pi)/c)*t^4*G[-8*d, -14*d, c] + 425104033645068288*
        E^(((2*I)*d*Pi)/c)*t^5*G[-8*d, -14*d, c] + 17712668068544512*
        E^(((2*I)*d*Pi)/c)*t^6*G[-8*d, -14*d, c] + 142443412347489878016*
        E^(((4*I)*d*Pi)/c)*G[-8*d, -13*d, c] + 299868129055060328448*
        E^(((4*I)*d*Pi)/c)*t*G[-8*d, -13*d, c] + 239608468942816813056*
        E^(((4*I)*d*Pi)/c)*t^2*G[-8*d, -13*d, c] + 94571394922686850560*
        E^(((4*I)*d*Pi)/c)*t^3*G[-8*d, -13*d, c] + 19673261157653328960*
        E^(((4*I)*d*Pi)/c)*t^4*G[-8*d, -13*d, c] + 2064382346247810120*
        E^(((4*I)*d*Pi)/c)*t^5*G[-8*d, -13*d, c] + 86015931093658755*
        E^(((4*I)*d*Pi)/c)*t^6*G[-8*d, -13*d, c] + 367874147422503436288*
        E^(((6*I)*d*Pi)/c)*G[-8*d, -12*d, c] + 789948887112236400640*
        E^(((6*I)*d*Pi)/c)*t*G[-8*d, -12*d, c] + 638556554321190715392*
        E^(((6*I)*d*Pi)/c)*t^2*G[-8*d, -12*d, c] + 253760375459143483392*
        E^(((6*I)*d*Pi)/c)*t^3*G[-8*d, -12*d, c] + 52987254591541215232*
        E^(((6*I)*d*Pi)/c)*t^4*G[-8*d, -12*d, c] + 5569084668801712128*
        E^(((6*I)*d*Pi)/c)*t^5*G[-8*d, -12*d, c] + 232045194533404672*
        E^(((6*I)*d*Pi)/c)*t^6*G[-8*d, -12*d, c] + 556552966144000000000*
        E^(((8*I)*d*Pi)/c)*G[-8*d, -11*d, c] + 1302929950336000000000*
        E^(((8*I)*d*Pi)/c)*t*G[-8*d, -11*d, c] + 1115811243792000000000*
        E^(((8*I)*d*Pi)/c)*t^2*G[-8*d, -11*d, c] + 459878671875000000000*
        E^(((8*I)*d*Pi)/c)*t^3*G[-8*d, -11*d, c] + 98005673828125000000*
        E^(((8*I)*d*Pi)/c)*t^4*G[-8*d, -11*d, c] + 10389488525390625000*
        E^(((8*I)*d*Pi)/c)*t^5*G[-8*d, -11*d, c] + 432895355224609375*
        E^(((8*I)*d*Pi)/c)*t^6*G[-8*d, -11*d, c] + 6850976138567614464*
        E^(((8*I)*d*Pi)/c)*G[-8*d, -10*d, c] + 584801845174717120512*
        E^(((10*I)*d*Pi)/c)*G[-8*d, -10*d, c] + 9431522490074529792*
        E^(((8*I)*d*Pi)/c)*t*G[-8*d, -10*d, c] + 1511395291929237258240*
        E^(((10*I)*d*Pi)/c)*t*G[-8*d, -10*d, c] + 4441859811792912384*
        E^(((8*I)*d*Pi)/c)*t^2*G[-8*d, -10*d, c] + 1393325953775113863168*
        E^(((10*I)*d*Pi)/c)*t^2*G[-8*d, -10*d, c] + 913363222029926400*
        E^(((8*I)*d*Pi)/c)*t^3*G[-8*d, -10*d, c] + 603108822476031787008*
        E^(((10*I)*d*Pi)/c)*t^3*G[-8*d, -10*d, c] + 87595622282035200*
        E^(((8*I)*d*Pi)/c)*t^4*G[-8*d, -10*d, c] + 132071937937577607168*
        E^(((10*I)*d*Pi)/c)*t^4*G[-8*d, -10*d, c] + 4576563135774720*
        E^(((8*I)*d*Pi)/c)*t^5*G[-8*d, -10*d, c] + 14156645479923843072*
        E^(((10*I)*d*Pi)/c)*t^5*G[-8*d, -10*d, c] + 190690130657280*
        E^(((8*I)*d*Pi)/c)*t^6*G[-8*d, -10*d, c] + 589860228330160128*
        E^(((10*I)*d*Pi)/c)*t^6*G[-8*d, -10*d, c] + 63524543918852014080*
        Sqrt[17]*E^(((10*I)*d*Pi)/c)*G[-8*d, -9*d, c] + 
       514685634627122495488*E^(((12*I)*d*Pi)/c)*G[-8*d, -9*d, c] + 
       113432958921142108160*Sqrt[17]*E^(((10*I)*d*Pi)/c)*t*
        G[-8*d, -9*d, c] + 1373666283775481937920*E^(((12*I)*d*Pi)/c)*t*
        G[-8*d, -9*d, c] + 76035611779939328000*Sqrt[17]*E^(((10*I)*d*Pi)/c)*
        t^2*G[-8*d, -9*d, c] + 1292265277774856691712*E^(((12*I)*d*Pi)/c)*t^2*
        G[-8*d, -9*d, c] + 25686382307043873280*Sqrt[17]*E^(((10*I)*d*Pi)/c)*
        t^3*G[-8*d, -9*d, c] + 566114730486371773952*E^(((12*I)*d*Pi)/c)*t^3*
        G[-8*d, -9*d, c] + 4799854934297970880*Sqrt[17]*E^(((10*I)*d*Pi)/c)*
        t^4*G[-8*d, -9*d, c] + 124749508908723676992*E^(((12*I)*d*Pi)/c)*t^4*
        G[-8*d, -9*d, c] + 479168406016159320*Sqrt[17]*E^(((10*I)*d*Pi)/c)*
        t^5*G[-8*d, -9*d, c] + 13405100737998816168*E^(((12*I)*d*Pi)/c)*t^5*
        G[-8*d, -9*d, c] + 19965350250673305*Sqrt[17]*E^(((10*I)*d*Pi)/c)*t^6*
        G[-8*d, -9*d, c] + 558545864083284007*E^(((12*I)*d*Pi)/c)*t^6*
        G[-8*d, -9*d, c] + 351236860838531825664*Sqrt[2]*E^(((12*I)*d*Pi)/c)*
        G[-8*d, -8*d, c] + 519965698621595189248*E^(((14*I)*d*Pi)/c)*
        G[-8*d, -8*d, c] + 851345062803143655424*Sqrt[2]*E^(((12*I)*d*Pi)/c)*
        t*G[-8*d, -8*d, c] + 1082495339533934002176*E^(((14*I)*d*Pi)/c)*t*
        G[-8*d, -8*d, c] + 748071023034794770432*Sqrt[2]*E^(((12*I)*d*Pi)/c)*
        t^2*G[-8*d, -8*d, c] + 843205721270345793536*E^(((14*I)*d*Pi)/c)*t^2*
        G[-8*d, -8*d, c] + 313571638673716281344*Sqrt[2]*E^(((12*I)*d*Pi)/c)*
        t^3*G[-8*d, -8*d, c] + 324547403546827423744*E^(((14*I)*d*Pi)/c)*t^3*
        G[-8*d, -8*d, c] + 67460232456987213824*Sqrt[2]*E^(((12*I)*d*Pi)/c)*
        t^4*G[-8*d, -8*d, c] + 66401072905950593024*E^(((14*I)*d*Pi)/c)*t^4*
        G[-8*d, -8*d, c] + 7179300755981991936*Sqrt[2]*E^(((12*I)*d*Pi)/c)*
        t^5*G[-8*d, -8*d, c] + 6917529027641081856*E^(((14*I)*d*Pi)/c)*t^5*
        G[-8*d, -8*d, c] + 299137531499249664*Sqrt[2]*E^(((12*I)*d*Pi)/c)*t^6*
        G[-8*d, -8*d, c] + 288230376151711744*E^(((14*I)*d*Pi)/c)*t^6*
        G[-8*d, -8*d, c] + 63524543918852014080*Sqrt[17]*E^(((12*I)*d*Pi)/c)*
        G[-8*d, -7*d, c] + 514685634627122495488*E^(((14*I)*d*Pi)/c)*
        G[-8*d, -7*d, c] + 113432958921142108160*Sqrt[17]*E^(((12*I)*d*Pi)/c)*
        t*G[-8*d, -7*d, c] + 1373666283775481937920*E^(((14*I)*d*Pi)/c)*t*
        G[-8*d, -7*d, c] + 76035611779939328000*Sqrt[17]*E^(((12*I)*d*Pi)/c)*
        t^2*G[-8*d, -7*d, c] + 1292265277774856691712*E^(((14*I)*d*Pi)/c)*t^2*
        G[-8*d, -7*d, c] + 25686382307043873280*Sqrt[17]*E^(((12*I)*d*Pi)/c)*
        t^3*G[-8*d, -7*d, c] + 566114730486371773952*E^(((14*I)*d*Pi)/c)*t^3*
        G[-8*d, -7*d, c] + 4799854934297970880*Sqrt[17]*E^(((12*I)*d*Pi)/c)*
        t^4*G[-8*d, -7*d, c] + 124749508908723676992*E^(((14*I)*d*Pi)/c)*t^4*
        G[-8*d, -7*d, c] + 479168406016159320*Sqrt[17]*E^(((12*I)*d*Pi)/c)*
        t^5*G[-8*d, -7*d, c] + 13405100737998816168*E^(((14*I)*d*Pi)/c)*t^5*
        G[-8*d, -7*d, c] + 19965350250673305*Sqrt[17]*E^(((12*I)*d*Pi)/c)*t^6*
        G[-8*d, -7*d, c] + 558545864083284007*E^(((14*I)*d*Pi)/c)*t^6*
        G[-8*d, -7*d, c] + 6850976138567614464*E^(((12*I)*d*Pi)/c)*
        G[-8*d, -6*d, c] + 584801845174717120512*E^(((14*I)*d*Pi)/c)*
        G[-8*d, -6*d, c] + 9431522490074529792*E^(((12*I)*d*Pi)/c)*t*
        G[-8*d, -6*d, c] + 1511395291929237258240*E^(((14*I)*d*Pi)/c)*t*
        G[-8*d, -6*d, c] + 4441859811792912384*E^(((12*I)*d*Pi)/c)*t^2*
        G[-8*d, -6*d, c] + 1393325953775113863168*E^(((14*I)*d*Pi)/c)*t^2*
        G[-8*d, -6*d, c] + 913363222029926400*E^(((12*I)*d*Pi)/c)*t^3*
        G[-8*d, -6*d, c] + 603108822476031787008*E^(((14*I)*d*Pi)/c)*t^3*
        G[-8*d, -6*d, c] + 87595622282035200*E^(((12*I)*d*Pi)/c)*t^4*
        G[-8*d, -6*d, c] + 132071937937577607168*E^(((14*I)*d*Pi)/c)*t^4*
        G[-8*d, -6*d, c] + 4576563135774720*E^(((12*I)*d*Pi)/c)*t^5*
        G[-8*d, -6*d, c] + 14156645479923843072*E^(((14*I)*d*Pi)/c)*t^5*
        G[-8*d, -6*d, c] + 190690130657280*E^(((12*I)*d*Pi)/c)*t^6*
        G[-8*d, -6*d, c] + 589860228330160128*E^(((14*I)*d*Pi)/c)*t^6*
        G[-8*d, -6*d, c] + 556552966144000000000*E^(((14*I)*d*Pi)/c)*
        G[-8*d, -5*d, c] + 1302929950336000000000*E^(((14*I)*d*Pi)/c)*t*
        G[-8*d, -5*d, c] + 1115811243792000000000*E^(((14*I)*d*Pi)/c)*t^2*
        G[-8*d, -5*d, c] + 459878671875000000000*E^(((14*I)*d*Pi)/c)*t^3*
        G[-8*d, -5*d, c] + 98005673828125000000*E^(((14*I)*d*Pi)/c)*t^4*
        G[-8*d, -5*d, c] + 10389488525390625000*E^(((14*I)*d*Pi)/c)*t^5*
        G[-8*d, -5*d, c] + 432895355224609375*E^(((14*I)*d*Pi)/c)*t^6*
        G[-8*d, -5*d, c] + 367874147422503436288*E^(((14*I)*d*Pi)/c)*
        G[-8*d, -4*d, c] + 789948887112236400640*E^(((14*I)*d*Pi)/c)*t*
        G[-8*d, -4*d, c] + 638556554321190715392*E^(((14*I)*d*Pi)/c)*t^2*
        G[-8*d, -4*d, c] + 253760375459143483392*E^(((14*I)*d*Pi)/c)*t^3*
        G[-8*d, -4*d, c] + 52987254591541215232*E^(((14*I)*d*Pi)/c)*t^4*
        G[-8*d, -4*d, c] + 5569084668801712128*E^(((14*I)*d*Pi)/c)*t^5*
        G[-8*d, -4*d, c] + 232045194533404672*E^(((14*I)*d*Pi)/c)*t^6*
        G[-8*d, -4*d, c] + 142443412347489878016*E^(((14*I)*d*Pi)/c)*
        G[-8*d, -3*d, c] + 299868129055060328448*E^(((14*I)*d*Pi)/c)*t*
        G[-8*d, -3*d, c] + 239608468942816813056*E^(((14*I)*d*Pi)/c)*t^2*
        G[-8*d, -3*d, c] + 94571394922686850560*E^(((14*I)*d*Pi)/c)*t^3*
        G[-8*d, -3*d, c] + 19673261157653328960*E^(((14*I)*d*Pi)/c)*t^4*
        G[-8*d, -3*d, c] + 2064382346247810120*E^(((14*I)*d*Pi)/c)*t^5*
        G[-8*d, -3*d, c] + 86015931093658755*E^(((14*I)*d*Pi)/c)*t^6*
        G[-8*d, -3*d, c] + 24648935019617714176*E^(((14*I)*d*Pi)/c)*
        G[-8*d, -2*d, c] + 55543014012741484544*E^(((14*I)*d*Pi)/c)*t*
        G[-8*d, -2*d, c] + 46574527360930938880*E^(((14*I)*d*Pi)/c)*t^2*
        G[-8*d, -2*d, c] + 18976798703429353472*E^(((14*I)*d*Pi)/c)*t^3*
        G[-8*d, -2*d, c] + 4020076809931456512*E^(((14*I)*d*Pi)/c)*t^4*
        G[-8*d, -2*d, c] + 425104033645068288*E^(((14*I)*d*Pi)/c)*t^5*
        G[-8*d, -2*d, c] + 17712668068544512*E^(((14*I)*d*Pi)/c)*t^6*
        G[-8*d, -2*d, c] + 1093810145959346176*E^(((14*I)*d*Pi)/c)*
        G[-8*d, -d, c] + 2599114472560066560*E^(((14*I)*d*Pi)/c)*t*
        G[-8*d, -d, c] + 2261934020764442624*E^(((14*I)*d*Pi)/c)*t^2*
        G[-8*d, -d, c] + 944096350310577664*E^(((14*I)*d*Pi)/c)*t^3*
        G[-8*d, -d, c] + 202704513265338944*E^(((14*I)*d*Pi)/c)*t^4*
        G[-8*d, -d, c] + 21554773705639176*E^(((14*I)*d*Pi)/c)*t^5*
        G[-8*d, -d, c] + 898115571068299*E^(((14*I)*d*Pi)/c)*t^6*
        G[-8*d, -d, c]))/(c^5*E^(((14*I)*d*Pi)/c))
 
DResC[9] = ((-1/341440942043693282884853760000*I)*Pi^2*
      (194176860595271559355770*G[-9*d, -17*d, c] + 534878606012442625524240*
        t*G[-9*d, -17*d, c] + 582022142930022024859416*t^2*
        G[-9*d, -17*d, c] + 333725242494862408786848*t^3*G[-9*d, -17*d, c] + 
       111854159266503372129306*t^4*G[-9*d, -17*d, c] + 
       22668421912418490397560*t^5*G[-9*d, -17*d, c] + 
       2733380967777225178140*t^6*G[-9*d, -17*d, c] + 180362836746266629320*
        t^7*G[-9*d, -17*d, c] + 5010078798507406370*t^8*G[-9*d, -17*d, c] + 
       4429597558244869613813760*E^(((2*I)*d*Pi)/c)*G[-9*d, -16*d, c] + 
       11660629845061568361922560*E^(((2*I)*d*Pi)/c)*t*G[-9*d, -16*d, c] + 
       12270395084222809927581696*E^(((2*I)*d*Pi)/c)*t^2*G[-9*d, -16*d, c] + 
       6866105401878073492635648*E^(((2*I)*d*Pi)/c)*t^3*G[-9*d, -16*d, c] + 
       2262041292087843621175296*E^(((2*I)*d*Pi)/c)*t^4*G[-9*d, -16*d, c] + 
       453214835016041535897600*E^(((2*I)*d*Pi)/c)*t^5*G[-9*d, -16*d, c] + 
       54280062300268336250880*E^(((2*I)*d*Pi)/c)*t^6*G[-9*d, -16*d, c] + 
       3570888349528054824960*E^(((2*I)*d*Pi)/c)*t^7*G[-9*d, -16*d, c] + 
       99191343042445967360*E^(((2*I)*d*Pi)/c)*t^8*G[-9*d, -16*d, c] + 
       26741633520408344299312740*E^(((4*I)*d*Pi)/c)*G[-9*d, -15*d, c] + 
       65989324879388983407515040*E^(((4*I)*d*Pi)/c)*t*G[-9*d, -15*d, c] + 
       66182448663336371518169136*E^(((4*I)*d*Pi)/c)*t^2*G[-9*d, -15*d, c] + 
       35746576479738568153736208*E^(((4*I)*d*Pi)/c)*t^3*G[-9*d, -15*d, c] + 
       11483087021185547715177636*E^(((4*I)*d*Pi)/c)*t^4*G[-9*d, -15*d, c] + 
       2261936516280533149972320*E^(((4*I)*d*Pi)/c)*t^5*G[-9*d, -15*d, c] + 
       268154630639019313547400*E^(((4*I)*d*Pi)/c)*t^6*G[-9*d, -15*d, c] + 
       17559924200962921748880*E^(((4*I)*d*Pi)/c)*t^7*G[-9*d, -15*d, c] + 
       487775672248970048580*E^(((4*I)*d*Pi)/c)*t^8*G[-9*d, -15*d, c] + 
       73927871452326644039024640*E^(((6*I)*d*Pi)/c)*G[-9*d, -14*d, c] + 
       182810444094063005851975680*E^(((6*I)*d*Pi)/c)*t*G[-9*d, -14*d, c] + 
       183436895941712423342309376*E^(((6*I)*d*Pi)/c)*t^2*G[-9*d, -14*d, c] + 
       99068756946136246725378048*E^(((6*I)*d*Pi)/c)*t^3*G[-9*d, -14*d, c] + 
       31815888763307999002361856*E^(((6*I)*d*Pi)/c)*t^4*G[-9*d, -14*d, c] + 
       6265464180980290273935360*E^(((6*I)*d*Pi)/c)*t^5*G[-9*d, -14*d, c] + 
       742644659156926322442240*E^(((6*I)*d*Pi)/c)*t^6*G[-9*d, -14*d, c] + 
       48627660022069560606720*E^(((6*I)*d*Pi)/c)*t^7*G[-9*d, -14*d, c] + 
       1350768333946376683520*E^(((6*I)*d*Pi)/c)*t^8*G[-9*d, -14*d, c] + 
       121936001254465697929687500*E^(((8*I)*d*Pi)/c)*G[-9*d, -13*d, c] + 
       320126478224233328437500000*E^(((8*I)*d*Pi)/c)*t*G[-9*d, -13*d, c] + 
       334660925112652424531250000*E^(((8*I)*d*Pi)/c)*t^2*G[-9*d, -13*d, c] + 
       185962639660280033906250000*E^(((8*I)*d*Pi)/c)*t^3*G[-9*d, -13*d, c] + 
       60903699852157009804687500*E^(((8*I)*d*Pi)/c)*t^4*G[-9*d, -13*d, c] + 
       12149661686572265625000000*E^(((8*I)*d*Pi)/c)*t^5*G[-9*d, -13*d, c] + 
       1451222545330810546875000*E^(((8*I)*d*Pi)/c)*t^6*G[-9*d, -13*d, c] + 
       95355721472167968750000*E^(((8*I)*d*Pi)/c)*t^7*G[-9*d, -13*d, c] + 
       2648770040893554687500*E^(((8*I)*d*Pi)/c)*t^8*G[-9*d, -13*d, c] + 
       139635148652955756173721600*E^(((10*I)*d*Pi)/c)*G[-9*d, -12*d, c] + 
       399494633489688979832832000*E^(((10*I)*d*Pi)/c)*t*G[-9*d, -12*d, c] + 
       445122816641597246070325248*E^(((10*I)*d*Pi)/c)*t^2*
        G[-9*d, -12*d, c] + 259059790472286362674397184*E^(((10*I)*d*Pi)/c)*
        t^3*G[-9*d, -12*d, c] + 87647442810247608209768448*
        E^(((10*I)*d*Pi)/c)*t^4*G[-9*d, -12*d, c] + 
       17865859778748799639879680*E^(((10*I)*d*Pi)/c)*t^5*G[-9*d, -12*d, c] + 
       2161419895809512971960320*E^(((10*I)*d*Pi)/c)*t^6*G[-9*d, -12*d, c] + 
       142830608141474605301760*E^(((10*I)*d*Pi)/c)*t^7*G[-9*d, -12*d, c] + 
       3967516892818739036160*E^(((10*I)*d*Pi)/c)*t^8*G[-9*d, -12*d, c] + 
       8001904163287036659429240*Sqrt[13]*E^(((10*I)*d*Pi)/c)*
        G[-9*d, -11*d, c] + 127500244094616999673318965*E^(((12*I)*d*Pi)/c)*
        G[-9*d, -11*d, c] + 15250489345651030661473920*Sqrt[13]*
        E^(((10*I)*d*Pi)/c)*t*G[-9*d, -11*d, c] + 389886442673688752831542440*
        E^(((12*I)*d*Pi)/c)*t*G[-9*d, -11*d, c] + 11674758280670413176830400*
        Sqrt[13]*E^(((10*I)*d*Pi)/c)*t^2*G[-9*d, -11*d, c] + 
       458281703630302809166790748*E^(((12*I)*d*Pi)/c)*t^2*
        G[-9*d, -11*d, c] + 4793183264729850710297760*Sqrt[13]*
        E^(((10*I)*d*Pi)/c)*t^3*G[-9*d, -11*d, c] + 
       277843727446068062719415304*E^(((12*I)*d*Pi)/c)*t^3*
        G[-9*d, -11*d, c] + 1181013637196322115837560*Sqrt[13]*
        E^(((10*I)*d*Pi)/c)*t^4*G[-9*d, -11*d, c] + 
       96811378961538132912319173*E^(((12*I)*d*Pi)/c)*t^4*G[-9*d, -11*d, c] + 
       183983822374908055631040*Sqrt[13]*E^(((10*I)*d*Pi)/c)*t^5*
        G[-9*d, -11*d, c] + 20124826734285640796409540*E^(((12*I)*d*Pi)/c)*
        t^5*G[-9*d, -11*d, c] + 18299474650111327349040*Sqrt[13]*
        E^(((10*I)*d*Pi)/c)*t^6*G[-9*d, -11*d, c] + 2462909241553711219912230*
        E^(((12*I)*d*Pi)/c)*t^6*G[-9*d, -11*d, c] + 1093834191104401350240*
        Sqrt[13]*E^(((10*I)*d*Pi)/c)*t^7*G[-9*d, -11*d, c] + 
       163575741755430554290020*E^(((12*I)*d*Pi)/c)*t^7*G[-9*d, -11*d, c] + 
       30384283086233370840*Sqrt[13]*E^(((10*I)*d*Pi)/c)*t^8*
        G[-9*d, -11*d, c] + 4543770604317515396945*E^(((12*I)*d*Pi)/c)*t^8*
        G[-9*d, -11*d, c] + 37415413125385626371604480*Sqrt[7]*
        E^(((12*I)*d*Pi)/c)*G[-9*d, -10*d, c] + 110201056284137978446479360*
        E^(((14*I)*d*Pi)/c)*G[-9*d, -10*d, c] + 91010357388480915658506240*
        Sqrt[7]*E^(((12*I)*d*Pi)/c)*t*G[-9*d, -10*d, c] + 
       334022186614814257037967360*E^(((14*I)*d*Pi)/c)*t*G[-9*d, -10*d, c] + 
       88098371342720974515732480*Sqrt[7]*E^(((12*I)*d*Pi)/c)*t^2*
        G[-9*d, -10*d, c] + 387157803857077860940382208*E^(((14*I)*d*Pi)/c)*
        t^2*G[-9*d, -10*d, c] + 45615390744910716984360960*Sqrt[7]*
        E^(((12*I)*d*Pi)/c)*t^3*G[-9*d, -10*d, c] + 
       231504003115250716344582144*E^(((14*I)*d*Pi)/c)*t^3*
        G[-9*d, -10*d, c] + 14084542691656068022272000*Sqrt[7]*
        E^(((12*I)*d*Pi)/c)*t^4*G[-9*d, -10*d, c] + 
       79766150243633459110084608*E^(((14*I)*d*Pi)/c)*t^4*G[-9*d, -10*d, c] + 
       2689095628954929376788480*Sqrt[7]*E^(((12*I)*d*Pi)/c)*t^5*
        G[-9*d, -10*d, c] + 16451341032281939556433920*E^(((14*I)*d*Pi)/c)*
        t^5*G[-9*d, -10*d, c] + 312382872682853294407680*Sqrt[7]*
        E^(((12*I)*d*Pi)/c)*t^6*G[-9*d, -10*d, c] + 2003882779093995419074560*
        E^(((14*I)*d*Pi)/c)*t^6*G[-9*d, -10*d, c] + 20265403645439539937280*
        Sqrt[7]*E^(((12*I)*d*Pi)/c)*t^7*G[-9*d, -10*d, c] + 
       132816557330708771635200*E^(((14*I)*d*Pi)/c)*t^7*G[-9*d, -10*d, c] + 
       562927879039987220480*Sqrt[7]*E^(((12*I)*d*Pi)/c)*t^8*
        G[-9*d, -10*d, c] + 3689348814741910323200*E^(((14*I)*d*Pi)/c)*t^8*
        G[-9*d, -10*d, c] + 10384407226090627440083055*E^(((12*I)*d*Pi)/c)*
        G[-9*d, -9*d, c] + 51324532829756932109625000*Sqrt[5]*
        E^(((14*I)*d*Pi)/c)*G[-9*d, -9*d, c] + 116951640638765875219382355*
        E^(((16*I)*d*Pi)/c)*G[-9*d, -9*d, c] + 17952148105397074041299640*
        E^(((12*I)*d*Pi)/c)*t*G[-9*d, -9*d, c] + 153653557564290777138000000*
        Sqrt[5]*E^(((14*I)*d*Pi)/c)*t*G[-9*d, -9*d, c] + 
       276037841461091748802585560*E^(((16*I)*d*Pi)/c)*t*G[-9*d, -9*d, c] + 
       12302089029387709052536692*E^(((12*I)*d*Pi)/c)*t^2*G[-9*d, -9*d, c] + 
       178288648142870010915000000*Sqrt[5]*E^(((14*I)*d*Pi)/c)*t^2*
        G[-9*d, -9*d, c] + 262366164327374094113482788*E^(((16*I)*d*Pi)/c)*
        t^2*G[-9*d, -9*d, c] + 4417083260214225711535656*E^(((12*I)*d*Pi)/c)*
        t^3*G[-9*d, -9*d, c] + 107224094971036030711500000*Sqrt[5]*
        E^(((14*I)*d*Pi)/c)*t^3*G[-9*d, -9*d, c] + 
       134444943700818400337370984*E^(((16*I)*d*Pi)/c)*t^3*G[-9*d, -9*d, c] + 
       916146119639361598422687*E^(((12*I)*d*Pi)/c)*t^4*G[-9*d, -9*d, c] + 
       37172749656733145933625000*Sqrt[5]*E^(((14*I)*d*Pi)/c)*t^4*
        G[-9*d, -9*d, c] + 41281272465408647255267523*E^(((16*I)*d*Pi)/c)*t^4*
        G[-9*d, -9*d, c] + 114336462795229413402300*E^(((12*I)*d*Pi)/c)*t^5*
        G[-9*d, -9*d, c] + 7703489197568989125000000*Sqrt[5]*
        E^(((14*I)*d*Pi)/c)*t^5*G[-9*d, -9*d, c] + 7858471799425217638390380*
        E^(((16*I)*d*Pi)/c)*t^5*G[-9*d, -9*d, c] + 8846310122816024569410*
        E^(((12*I)*d*Pi)/c)*t^6*G[-9*d, -9*d, c] + 941124624356674406250000*
        Sqrt[5]*E^(((14*I)*d*Pi)/c)*t^6*G[-9*d, -9*d, c] + 
       911460179465497952210970*E^(((16*I)*d*Pi)/c)*t^6*G[-9*d, -9*d, c] + 
       439202506246219576620*E^(((12*I)*d*Pi)/c)*t^7*G[-9*d, -9*d, c] + 
       62458115203037812500000*Sqrt[5]*E^(((14*I)*d*Pi)/c)*t^7*
        G[-9*d, -9*d, c] + 59086254131016673972860*E^(((16*I)*d*Pi)/c)*t^7*
        G[-9*d, -9*d, c] + 12200069617950543795*E^(((12*I)*d*Pi)/c)*t^8*
        G[-9*d, -9*d, c] + 1734947644528828125000*Sqrt[5]*E^(((14*I)*d*Pi)/c)*
        t^8*G[-9*d, -9*d, c] + 1641284836972685388135*E^(((16*I)*d*Pi)/c)*t^8*
        G[-9*d, -9*d, c] + 37415413125385626371604480*Sqrt[7]*
        E^(((14*I)*d*Pi)/c)*G[-9*d, -8*d, c] + 110201056284137978446479360*
        E^(((16*I)*d*Pi)/c)*G[-9*d, -8*d, c] + 91010357388480915658506240*
        Sqrt[7]*E^(((14*I)*d*Pi)/c)*t*G[-9*d, -8*d, c] + 
       334022186614814257037967360*E^(((16*I)*d*Pi)/c)*t*G[-9*d, -8*d, c] + 
       88098371342720974515732480*Sqrt[7]*E^(((14*I)*d*Pi)/c)*t^2*
        G[-9*d, -8*d, c] + 387157803857077860940382208*E^(((16*I)*d*Pi)/c)*
        t^2*G[-9*d, -8*d, c] + 45615390744910716984360960*Sqrt[7]*
        E^(((14*I)*d*Pi)/c)*t^3*G[-9*d, -8*d, c] + 
       231504003115250716344582144*E^(((16*I)*d*Pi)/c)*t^3*G[-9*d, -8*d, c] + 
       14084542691656068022272000*Sqrt[7]*E^(((14*I)*d*Pi)/c)*t^4*
        G[-9*d, -8*d, c] + 79766150243633459110084608*E^(((16*I)*d*Pi)/c)*t^4*
        G[-9*d, -8*d, c] + 2689095628954929376788480*Sqrt[7]*
        E^(((14*I)*d*Pi)/c)*t^5*G[-9*d, -8*d, c] + 16451341032281939556433920*
        E^(((16*I)*d*Pi)/c)*t^5*G[-9*d, -8*d, c] + 312382872682853294407680*
        Sqrt[7]*E^(((14*I)*d*Pi)/c)*t^6*G[-9*d, -8*d, c] + 
       2003882779093995419074560*E^(((16*I)*d*Pi)/c)*t^6*G[-9*d, -8*d, c] + 
       20265403645439539937280*Sqrt[7]*E^(((14*I)*d*Pi)/c)*t^7*
        G[-9*d, -8*d, c] + 132816557330708771635200*E^(((16*I)*d*Pi)/c)*t^7*
        G[-9*d, -8*d, c] + 562927879039987220480*Sqrt[7]*E^(((14*I)*d*Pi)/c)*
        t^8*G[-9*d, -8*d, c] + 3689348814741910323200*E^(((16*I)*d*Pi)/c)*t^8*
        G[-9*d, -8*d, c] + 8001904163287036659429240*Sqrt[13]*
        E^(((14*I)*d*Pi)/c)*G[-9*d, -7*d, c] + 127500244094616999673318965*
        E^(((16*I)*d*Pi)/c)*G[-9*d, -7*d, c] + 15250489345651030661473920*
        Sqrt[13]*E^(((14*I)*d*Pi)/c)*t*G[-9*d, -7*d, c] + 
       389886442673688752831542440*E^(((16*I)*d*Pi)/c)*t*G[-9*d, -7*d, c] + 
       11674758280670413176830400*Sqrt[13]*E^(((14*I)*d*Pi)/c)*t^2*
        G[-9*d, -7*d, c] + 458281703630302809166790748*E^(((16*I)*d*Pi)/c)*
        t^2*G[-9*d, -7*d, c] + 4793183264729850710297760*Sqrt[13]*
        E^(((14*I)*d*Pi)/c)*t^3*G[-9*d, -7*d, c] + 
       277843727446068062719415304*E^(((16*I)*d*Pi)/c)*t^3*G[-9*d, -7*d, c] + 
       1181013637196322115837560*Sqrt[13]*E^(((14*I)*d*Pi)/c)*t^4*
        G[-9*d, -7*d, c] + 96811378961538132912319173*E^(((16*I)*d*Pi)/c)*t^4*
        G[-9*d, -7*d, c] + 183983822374908055631040*Sqrt[13]*
        E^(((14*I)*d*Pi)/c)*t^5*G[-9*d, -7*d, c] + 20124826734285640796409540*
        E^(((16*I)*d*Pi)/c)*t^5*G[-9*d, -7*d, c] + 18299474650111327349040*
        Sqrt[13]*E^(((14*I)*d*Pi)/c)*t^6*G[-9*d, -7*d, c] + 
       2462909241553711219912230*E^(((16*I)*d*Pi)/c)*t^6*G[-9*d, -7*d, c] + 
       1093834191104401350240*Sqrt[13]*E^(((14*I)*d*Pi)/c)*t^7*
        G[-9*d, -7*d, c] + 163575741755430554290020*E^(((16*I)*d*Pi)/c)*t^7*
        G[-9*d, -7*d, c] + 30384283086233370840*Sqrt[13]*E^(((14*I)*d*Pi)/c)*
        t^8*G[-9*d, -7*d, c] + 4543770604317515396945*E^(((16*I)*d*Pi)/c)*t^8*
        G[-9*d, -7*d, c] + 139635148652955756173721600*E^(((16*I)*d*Pi)/c)*
        G[-9*d, -6*d, c] + 399494633489688979832832000*E^(((16*I)*d*Pi)/c)*t*
        G[-9*d, -6*d, c] + 445122816641597246070325248*E^(((16*I)*d*Pi)/c)*
        t^2*G[-9*d, -6*d, c] + 259059790472286362674397184*
        E^(((16*I)*d*Pi)/c)*t^3*G[-9*d, -6*d, c] + 87647442810247608209768448*
        E^(((16*I)*d*Pi)/c)*t^4*G[-9*d, -6*d, c] + 17865859778748799639879680*
        E^(((16*I)*d*Pi)/c)*t^5*G[-9*d, -6*d, c] + 2161419895809512971960320*
        E^(((16*I)*d*Pi)/c)*t^6*G[-9*d, -6*d, c] + 142830608141474605301760*
        E^(((16*I)*d*Pi)/c)*t^7*G[-9*d, -6*d, c] + 3967516892818739036160*
        E^(((16*I)*d*Pi)/c)*t^8*G[-9*d, -6*d, c] + 
       121936001254465697929687500*E^(((16*I)*d*Pi)/c)*G[-9*d, -5*d, c] + 
       320126478224233328437500000*E^(((16*I)*d*Pi)/c)*t*G[-9*d, -5*d, c] + 
       334660925112652424531250000*E^(((16*I)*d*Pi)/c)*t^2*G[-9*d, -5*d, c] + 
       185962639660280033906250000*E^(((16*I)*d*Pi)/c)*t^3*G[-9*d, -5*d, c] + 
       60903699852157009804687500*E^(((16*I)*d*Pi)/c)*t^4*G[-9*d, -5*d, c] + 
       12149661686572265625000000*E^(((16*I)*d*Pi)/c)*t^5*G[-9*d, -5*d, c] + 
       1451222545330810546875000*E^(((16*I)*d*Pi)/c)*t^6*G[-9*d, -5*d, c] + 
       95355721472167968750000*E^(((16*I)*d*Pi)/c)*t^7*G[-9*d, -5*d, c] + 
       2648770040893554687500*E^(((16*I)*d*Pi)/c)*t^8*G[-9*d, -5*d, c] + 
       73927871452326644039024640*E^(((16*I)*d*Pi)/c)*G[-9*d, -4*d, c] + 
       182810444094063005851975680*E^(((16*I)*d*Pi)/c)*t*G[-9*d, -4*d, c] + 
       183436895941712423342309376*E^(((16*I)*d*Pi)/c)*t^2*G[-9*d, -4*d, c] + 
       99068756946136246725378048*E^(((16*I)*d*Pi)/c)*t^3*G[-9*d, -4*d, c] + 
       31815888763307999002361856*E^(((16*I)*d*Pi)/c)*t^4*G[-9*d, -4*d, c] + 
       6265464180980290273935360*E^(((16*I)*d*Pi)/c)*t^5*G[-9*d, -4*d, c] + 
       742644659156926322442240*E^(((16*I)*d*Pi)/c)*t^6*G[-9*d, -4*d, c] + 
       48627660022069560606720*E^(((16*I)*d*Pi)/c)*t^7*G[-9*d, -4*d, c] + 
       1350768333946376683520*E^(((16*I)*d*Pi)/c)*t^8*G[-9*d, -4*d, c] + 
       26741633520408344299312740*E^(((16*I)*d*Pi)/c)*G[-9*d, -3*d, c] + 
       65989324879388983407515040*E^(((16*I)*d*Pi)/c)*t*G[-9*d, -3*d, c] + 
       66182448663336371518169136*E^(((16*I)*d*Pi)/c)*t^2*G[-9*d, -3*d, c] + 
       35746576479738568153736208*E^(((16*I)*d*Pi)/c)*t^3*G[-9*d, -3*d, c] + 
       11483087021185547715177636*E^(((16*I)*d*Pi)/c)*t^4*G[-9*d, -3*d, c] + 
       2261936516280533149972320*E^(((16*I)*d*Pi)/c)*t^5*G[-9*d, -3*d, c] + 
       268154630639019313547400*E^(((16*I)*d*Pi)/c)*t^6*G[-9*d, -3*d, c] + 
       17559924200962921748880*E^(((16*I)*d*Pi)/c)*t^7*G[-9*d, -3*d, c] + 
       487775672248970048580*E^(((16*I)*d*Pi)/c)*t^8*G[-9*d, -3*d, c] + 
       4429597558244869613813760*E^(((16*I)*d*Pi)/c)*G[-9*d, -2*d, c] + 
       11660629845061568361922560*E^(((16*I)*d*Pi)/c)*t*G[-9*d, -2*d, c] + 
       12270395084222809927581696*E^(((16*I)*d*Pi)/c)*t^2*G[-9*d, -2*d, c] + 
       6866105401878073492635648*E^(((16*I)*d*Pi)/c)*t^3*G[-9*d, -2*d, c] + 
       2262041292087843621175296*E^(((16*I)*d*Pi)/c)*t^4*G[-9*d, -2*d, c] + 
       453214835016041535897600*E^(((16*I)*d*Pi)/c)*t^5*G[-9*d, -2*d, c] + 
       54280062300268336250880*E^(((16*I)*d*Pi)/c)*t^6*G[-9*d, -2*d, c] + 
       3570888349528054824960*E^(((16*I)*d*Pi)/c)*t^7*G[-9*d, -2*d, c] + 
       99191343042445967360*E^(((16*I)*d*Pi)/c)*t^8*G[-9*d, -2*d, c] + 
       194176860595271559355770*E^(((16*I)*d*Pi)/c)*G[-9*d, -d, c] + 
       534878606012442625524240*E^(((16*I)*d*Pi)/c)*t*G[-9*d, -d, c] + 
       582022142930022024859416*E^(((16*I)*d*Pi)/c)*t^2*G[-9*d, -d, c] + 
       333725242494862408786848*E^(((16*I)*d*Pi)/c)*t^3*G[-9*d, -d, c] + 
       111854159266503372129306*E^(((16*I)*d*Pi)/c)*t^4*G[-9*d, -d, c] + 
       22668421912418490397560*E^(((16*I)*d*Pi)/c)*t^5*G[-9*d, -d, c] + 
       2733380967777225178140*E^(((16*I)*d*Pi)/c)*t^6*G[-9*d, -d, c] + 
       180362836746266629320*E^(((16*I)*d*Pi)/c)*t^7*G[-9*d, -d, c] + 
       5010078798507406370*E^(((16*I)*d*Pi)/c)*t^8*G[-9*d, -d, c]))/
     (c^5*E^(((16*I)*d*Pi)/c))
 
DResC[10] = ((-1/91804036714790400000000000000000*I)*Pi^2*(5 + t)*
      (6800341735461044500000000*G[-10*d, -19*d, c] + 
       18145770779975381300000000*t*G[-10*d, -19*d, c] + 
       18876629605507194912000000*t^2*G[-10*d, -19*d, c] + 
       10214290336738077711000000*t^3*G[-10*d, -19*d, c] + 
       3190833227273924247420000*t^4*G[-10*d, -19*d, c] + 
       595915895988277899926000*t^5*G[-10*d, -19*d, c] + 
       65580804988915172747800*t^6*G[-10*d, -19*d, c] + 
       3918595010511935092880*t^7*G[-10*d, -19*d, c] + 
       97964875262798377322*t^8*G[-10*d, -19*d, c] + 
       156543487413983232000000000*E^(((2*I)*d*Pi)/c)*G[-10*d, -18*d, c] + 
       398967318171894988800000000*E^(((2*I)*d*Pi)/c)*t*G[-10*d, -18*d, c] + 
       400762562808978419712000000*E^(((2*I)*d*Pi)/c)*t^2*
        G[-10*d, -18*d, c] + 211285976584325861376000000*E^(((2*I)*d*Pi)/c)*
        t^3*G[-10*d, -18*d, c] + 64795564603995728977920000*
        E^(((2*I)*d*Pi)/c)*t^4*G[-10*d, -18*d, c] + 
       11954609582894008958976000*E^(((2*I)*d*Pi)/c)*t^5*G[-10*d, -18*d, c] + 
       1306296601083213073612800*E^(((2*I)*d*Pi)/c)*t^6*G[-10*d, -18*d, c] + 
       77812252713149666426880*E^(((2*I)*d*Pi)/c)*t^7*G[-10*d, -18*d, c] + 
       1945306317828741660672*E^(((2*I)*d*Pi)/c)*t^8*G[-10*d, -18*d, c] + 
       978239041953249537000000000*E^(((4*I)*d*Pi)/c)*G[-10*d, -17*d, c] + 
       2321508243718300645800000000*E^(((4*I)*d*Pi)/c)*t*G[-10*d, -17*d, c] + 
       2209209440341144201992000000*E^(((4*I)*d*Pi)/c)*t^2*
        G[-10*d, -17*d, c] + 1118697939704626723296000000*E^(((4*I)*d*Pi)/c)*
        t^3*G[-10*d, -17*d, c] + 333314149204985665167720000*
        E^(((4*I)*d*Pi)/c)*t^4*G[-10*d, -17*d, c] + 
       60321665732148258894216000*E^(((4*I)*d*Pi)/c)*t^5*G[-10*d, -17*d, c] + 
       6516748102034565198784800*E^(((4*I)*d*Pi)/c)*t^6*G[-10*d, -17*d, c] + 
       386230792368253420198080*E^(((4*I)*d*Pi)/c)*t^7*G[-10*d, -17*d, c] + 
       9655769809206335504952*E^(((4*I)*d*Pi)/c)*t^8*G[-10*d, -17*d, c] + 
       2855708626457198592000000000*E^(((6*I)*d*Pi)/c)*G[-10*d, -16*d, c] + 
       6709784302765001932800000000*E^(((6*I)*d*Pi)/c)*t*G[-10*d, -16*d, c] + 
       6334497686761318121472000000*E^(((6*I)*d*Pi)/c)*t^2*
        G[-10*d, -16*d, c] + 3188138756312898994176000000*E^(((6*I)*d*Pi)/c)*
        t^3*G[-10*d, -16*d, c] + 945685813451738862059520000*
        E^(((6*I)*d*Pi)/c)*t^4*G[-10*d, -16*d, c] + 
       170631106903322086342656000*E^(((6*I)*d*Pi)/c)*t^5*
        G[-10*d, -16*d, c] + 18400643867942539021516800*E^(((6*I)*d*Pi)/c)*
        t^6*G[-10*d, -16*d, c] + 1089680597528440240865280*E^(((6*I)*d*Pi)/c)*
        t^7*G[-10*d, -16*d, c] + 27242014938211006021632*E^(((6*I)*d*Pi)/c)*
        t^8*G[-10*d, -16*d, c] + 5054545898982421875000000000*
        E^(((8*I)*d*Pi)/c)*G[-10*d, -15*d, c] + 12462762819873046875000000000*
        E^(((8*I)*d*Pi)/c)*t*G[-10*d, -15*d, c] + 
       12153062277861328125000000000*E^(((8*I)*d*Pi)/c)*t^2*
        G[-10*d, -15*d, c] + 6254010092241210937500000000*E^(((8*I)*d*Pi)/c)*
        t^3*G[-10*d, -15*d, c] + 1883319935154052734375000000*
        E^(((8*I)*d*Pi)/c)*t^4*G[-10*d, -15*d, c] + 
       343162069702148437500000000*E^(((8*I)*d*Pi)/c)*t^5*
        G[-10*d, -15*d, c] + 37220025329589843750000000*E^(((8*I)*d*Pi)/c)*
        t^6*G[-10*d, -15*d, c] + 2209824829101562500000000*E^(((8*I)*d*Pi)/c)*
        t^7*G[-10*d, -15*d, c] + 55245620727539062500000*E^(((8*I)*d*Pi)/c)*
        t^8*G[-10*d, -15*d, c] + 6248893617211954176000000000*
        E^(((10*I)*d*Pi)/c)*G[-10*d, -14*d, c] + 
       16727832746195810918400000000*E^(((10*I)*d*Pi)/c)*t*
        G[-10*d, -14*d, c] + 17321788805815198550016000000*
        E^(((10*I)*d*Pi)/c)*t^2*G[-10*d, -14*d, c] + 
       9306187866324720211968000000*E^(((10*I)*d*Pi)/c)*t^3*
        G[-10*d, -14*d, c] + 2887515107057127699394560000*E^(((10*I)*d*Pi)/c)*
        t^4*G[-10*d, -14*d, c] + 536535212290364905095168000*
        E^(((10*I)*d*Pi)/c)*t^5*G[-10*d, -14*d, c] + 
       58862928183255147243110400*E^(((10*I)*d*Pi)/c)*t^6*
        G[-10*d, -14*d, c] + 3512436094877970034851840*E^(((10*I)*d*Pi)/c)*
        t^7*G[-10*d, -14*d, c] + 87810902371949250871296*E^(((10*I)*d*Pi)/c)*
        t^8*G[-10*d, -14*d, c] + 384758963379577023750000000*
        E^(((10*I)*d*Pi)/c)*G[-10*d, -13*d, c] + 6045064664508310922250000000*
        E^(((12*I)*d*Pi)/c)*G[-10*d, -13*d, c] + 638527773106011165750000000*
        E^(((10*I)*d*Pi)/c)*t*G[-10*d, -13*d, c] + 
       17545102106302514050650000000*E^(((12*I)*d*Pi)/c)*t*
        G[-10*d, -13*d, c] + 412311068008877962980000000*E^(((10*I)*d*Pi)/c)*
        t^2*G[-10*d, -13*d, c] + 19397964378872189078556000000*
        E^(((12*I)*d*Pi)/c)*t^2*G[-10*d, -13*d, c] + 
       137296548694577670277500000*E^(((10*I)*d*Pi)/c)*t^3*
        G[-10*d, -13*d, c] + 10957192381312988141110500000*
        E^(((12*I)*d*Pi)/c)*t^3*G[-10*d, -13*d, c] + 
       26062053962648417023050000*E^(((10*I)*d*Pi)/c)*t^4*
        G[-10*d, -13*d, c] + 3524160110221398222004710000*E^(((12*I)*d*Pi)/c)*
        t^4*G[-10*d, -13*d, c] + 2946548272323252333915000*
        E^(((10*I)*d*Pi)/c)*t^5*G[-10*d, -13*d, c] + 
       670525088125777483530813000*E^(((12*I)*d*Pi)/c)*t^5*
        G[-10*d, -13*d, c] + 205365123906259796599500*E^(((10*I)*d*Pi)/c)*t^6*
        G[-10*d, -13*d, c] + 74579007802040520407178900*E^(((12*I)*d*Pi)/c)*
        t^6*G[-10*d, -13*d, c] + 9184015556755833040200*E^(((10*I)*d*Pi)/c)*
        t^7*G[-10*d, -13*d, c] + 4476700416958394653384440*
        E^(((12*I)*d*Pi)/c)*t^7*G[-10*d, -13*d, c] + 229600388918895826005*
        E^(((10*I)*d*Pi)/c)*t^8*G[-10*d, -13*d, c] + 111917510423959866334611*
        E^(((12*I)*d*Pi)/c)*t^8*G[-10*d, -13*d, c] + 
       1347291580137799680000000000*Sqrt[6]*E^(((12*I)*d*Pi)/c)*
        G[-10*d, -12*d, c] + 5198275652234510336000000000*E^(((14*I)*d*Pi)/c)*
        G[-10*d, -12*d, c] + 2782415427263004672000000000*Sqrt[6]*
        E^(((12*I)*d*Pi)/c)*t*G[-10*d, -12*d, c] + 
       15699303663541839462400000000*E^(((14*I)*d*Pi)/c)*t*
        G[-10*d, -12*d, c] + 2256073436796136980480000000*Sqrt[6]*
        E^(((12*I)*d*Pi)/c)*t^2*G[-10*d, -12*d, c] + 
       17965048976646944587776000000*E^(((14*I)*d*Pi)/c)*t^2*
        G[-10*d, -12*d, c] + 968740950334809047040000000*Sqrt[6]*
        E^(((12*I)*d*Pi)/c)*t^3*G[-10*d, -12*d, c] + 
       10437021551083156144128000000*E^(((14*I)*d*Pi)/c)*t^3*
        G[-10*d, -12*d, c] + 247770564375629581516800000*Sqrt[6]*
        E^(((12*I)*d*Pi)/c)*t^4*G[-10*d, -12*d, c] + 
       3428024187312316518236160000*E^(((14*I)*d*Pi)/c)*t^4*
        G[-10*d, -12*d, c] + 39611186737096729559040000*Sqrt[6]*
        E^(((12*I)*d*Pi)/c)*t^5*G[-10*d, -12*d, c] + 
       661409395871541203304448000*E^(((14*I)*d*Pi)/c)*t^5*
        G[-10*d, -12*d, c] + 3935567010241563328512000*Sqrt[6]*
        E^(((12*I)*d*Pi)/c)*t^6*G[-10*d, -12*d, c] + 
       74158416979145066440294400*E^(((14*I)*d*Pi)/c)*t^6*
        G[-10*d, -12*d, c] + 224159495914714772275200*Sqrt[6]*
        E^(((12*I)*d*Pi)/c)*t^7*G[-10*d, -12*d, c] + 
       4466694610008030828298240*E^(((14*I)*d*Pi)/c)*t^7*G[-10*d, -12*d, c] + 
       5603987397867869306880*Sqrt[6]*E^(((12*I)*d*Pi)/c)*t^8*
        G[-10*d, -12*d, c] + 111667365250200770707456*E^(((14*I)*d*Pi)/c)*t^8*
        G[-10*d, -12*d, c] + 454149523285957750000000*E^(((12*I)*d*Pi)/c)*
        G[-10*d, -11*d, c] + 802074822964521080250000000*Sqrt[41]*
        E^(((14*I)*d*Pi)/c)*G[-10*d, -11*d, c] + 4586246880976570659750000000*
        E^(((16*I)*d*Pi)/c)*G[-10*d, -11*d, c] + 555114847736541350000000*
        E^(((12*I)*d*Pi)/c)*t*G[-10*d, -11*d, c] + 
       2084970037139444147850000000*Sqrt[41]*E^(((14*I)*d*Pi)/c)*t*
        G[-10*d, -11*d, c] + 13310027435432723448150000000*
        E^(((16*I)*d*Pi)/c)*t*G[-10*d, -11*d, c] + 218412108488750124000000*
        E^(((12*I)*d*Pi)/c)*t^2*G[-10*d, -11*d, c] + 
       2093621574998489541084000000*Sqrt[41]*E^(((14*I)*d*Pi)/c)*t^2*
        G[-10*d, -11*d, c] + 14532476328000632032956000000*
        E^(((16*I)*d*Pi)/c)*t^2*G[-10*d, -11*d, c] + 34332617706562219500000*
        E^(((12*I)*d*Pi)/c)*t^3*G[-10*d, -11*d, c] + 
       1091902747067121050914500000*Sqrt[41]*E^(((14*I)*d*Pi)/c)*t^3*
        G[-10*d, -11*d, c] + 8078418476727636190315500000*E^(((16*I)*d*Pi)/c)*
        t^3*G[-10*d, -11*d, c] + 2155221685470534090000*E^(((12*I)*d*Pi)/c)*
        t^4*G[-10*d, -11*d, c] + 330347782151823967355190000*Sqrt[41]*
        E^(((14*I)*d*Pi)/c)*t^4*G[-10*d, -11*d, c] + 
       2561116294564147971321210000*E^(((16*I)*d*Pi)/c)*t^4*
        G[-10*d, -11*d, c] + 52761812608957727000*E^(((12*I)*d*Pi)/c)*t^5*
        G[-10*d, -11*d, c] + 60259609622672324127957000*Sqrt[41]*
        E^(((14*I)*d*Pi)/c)*t^5*G[-10*d, -11*d, c] + 
       482209485102574967034063000*E^(((16*I)*d*Pi)/c)*t^5*
        G[-10*d, -11*d, c] + 1780546518943083100*E^(((12*I)*d*Pi)/c)*t^6*
        G[-10*d, -11*d, c] + 6536869028565106529402100*Sqrt[41]*
        E^(((14*I)*d*Pi)/c)*t^6*G[-10*d, -11*d, c] + 
       53297989605959670170703900*E^(((16*I)*d*Pi)/c)*t^6*
        G[-10*d, -11*d, c] + 1870237026670760*E^(((12*I)*d*Pi)/c)*t^7*
        G[-10*d, -11*d, c] + 388132746383659633583160*Sqrt[41]*
        E^(((14*I)*d*Pi)/c)*t^7*G[-10*d, -11*d, c] + 
       3190657723074900394534440*E^(((16*I)*d*Pi)/c)*t^7*G[-10*d, -11*d, c] + 
       46755925666769*E^(((12*I)*d*Pi)/c)*t^8*G[-10*d, -11*d, c] + 
       9703318659591490839579*Sqrt[41]*E^(((14*I)*d*Pi)/c)*t^8*
        G[-10*d, -11*d, c] + 79766443076872509863361*E^(((16*I)*d*Pi)/c)*t^8*
        G[-10*d, -11*d, c] + 1031912863104000000000000000*Sqrt[5]*
        E^(((14*I)*d*Pi)/c)*G[-10*d, -10*d, c] + 1220608471104000000000000000*
        Sqrt[15]*E^(((16*I)*d*Pi)/c)*G[-10*d, -10*d, c] + 
       5093259622000000000000000000*E^(((18*I)*d*Pi)/c)*G[-10*d, -10*d, c] + 
       1950885010713600000000000000*Sqrt[5]*E^(((14*I)*d*Pi)/c)*t*
        G[-10*d, -10*d, c] + 3712338150681600000000000000*Sqrt[15]*
        E^(((16*I)*d*Pi)/c)*t*G[-10*d, -10*d, c] + 
       11128493750000000000000000000*E^(((18*I)*d*Pi)/c)*t*
        G[-10*d, -10*d, c] + 1437958480239360000000000000*Sqrt[5]*
        E^(((14*I)*d*Pi)/c)*t^2*G[-10*d, -10*d, c] + 
       4303910232092160000000000000*Sqrt[15]*E^(((16*I)*d*Pi)/c)*t^2*
        G[-10*d, -10*d, c] + 9626888437500000000000000000*E^(((18*I)*d*Pi)/c)*
        t^2*G[-10*d, -10*d, c] + 554685411513600000000000000*Sqrt[5]*
        E^(((14*I)*d*Pi)/c)*t^3*G[-10*d, -10*d, c] + 
       2533554273484800000000000000*Sqrt[15]*E^(((16*I)*d*Pi)/c)*t^3*
        G[-10*d, -10*d, c] + 4437182812500000000000000000*E^(((18*I)*d*Pi)/c)*
        t^3*G[-10*d, -10*d, c] + 126036475855680000000000000*Sqrt[5]*
        E^(((14*I)*d*Pi)/c)*t^4*G[-10*d, -10*d, c] + 
       840972209034240000000000000*Sqrt[15]*E^(((16*I)*d*Pi)/c)*t^4*
        G[-10*d, -10*d, c] + 1217952890625000000000000000*E^(((18*I)*d*Pi)/c)*
        t^4*G[-10*d, -10*d, c] + 17893083014400000000000000*Sqrt[5]*
        E^(((14*I)*d*Pi)/c)*t^5*G[-10*d, -10*d, c] + 
       163426468838400000000000000*Sqrt[15]*E^(((16*I)*d*Pi)/c)*t^5*
        G[-10*d, -10*d, c] + 207031250000000000000000000*E^(((18*I)*d*Pi)/c)*
        t^5*G[-10*d, -10*d, c] + 1612572497280000000000000*Sqrt[5]*
        E^(((14*I)*d*Pi)/c)*t^6*G[-10*d, -10*d, c] + 
       18399403860480000000000000*Sqrt[15]*E^(((16*I)*d*Pi)/c)*t^6*
        G[-10*d, -10*d, c] + 21484375000000000000000000*E^(((18*I)*d*Pi)/c)*
        t^6*G[-10*d, -10*d, c] + 87097405440000000000000*Sqrt[5]*
        E^(((14*I)*d*Pi)/c)*t^7*G[-10*d, -10*d, c] + 
       1110158991360000000000000*Sqrt[15]*E^(((16*I)*d*Pi)/c)*t^7*
        G[-10*d, -10*d, c] + 1250000000000000000000000*E^(((18*I)*d*Pi)/c)*
        t^7*G[-10*d, -10*d, c] + 2177435136000000000000*Sqrt[5]*
        E^(((14*I)*d*Pi)/c)*t^8*G[-10*d, -10*d, c] + 27753974784000000000000*
        Sqrt[15]*E^(((16*I)*d*Pi)/c)*t^8*G[-10*d, -10*d, c] + 
       31250000000000000000000*E^(((18*I)*d*Pi)/c)*t^8*G[-10*d, -10*d, c] + 
       454149523285957750000000*E^(((14*I)*d*Pi)/c)*G[-10*d, -9*d, c] + 
       802074822964521080250000000*Sqrt[41]*E^(((16*I)*d*Pi)/c)*
        G[-10*d, -9*d, c] + 4586246880976570659750000000*E^(((18*I)*d*Pi)/c)*
        G[-10*d, -9*d, c] + 555114847736541350000000*E^(((14*I)*d*Pi)/c)*t*
        G[-10*d, -9*d, c] + 2084970037139444147850000000*Sqrt[41]*
        E^(((16*I)*d*Pi)/c)*t*G[-10*d, -9*d, c] + 
       13310027435432723448150000000*E^(((18*I)*d*Pi)/c)*t*
        G[-10*d, -9*d, c] + 218412108488750124000000*E^(((14*I)*d*Pi)/c)*t^2*
        G[-10*d, -9*d, c] + 2093621574998489541084000000*Sqrt[41]*
        E^(((16*I)*d*Pi)/c)*t^2*G[-10*d, -9*d, c] + 
       14532476328000632032956000000*E^(((18*I)*d*Pi)/c)*t^2*
        G[-10*d, -9*d, c] + 34332617706562219500000*E^(((14*I)*d*Pi)/c)*t^3*
        G[-10*d, -9*d, c] + 1091902747067121050914500000*Sqrt[41]*
        E^(((16*I)*d*Pi)/c)*t^3*G[-10*d, -9*d, c] + 
       8078418476727636190315500000*E^(((18*I)*d*Pi)/c)*t^3*
        G[-10*d, -9*d, c] + 2155221685470534090000*E^(((14*I)*d*Pi)/c)*t^4*
        G[-10*d, -9*d, c] + 330347782151823967355190000*Sqrt[41]*
        E^(((16*I)*d*Pi)/c)*t^4*G[-10*d, -9*d, c] + 
       2561116294564147971321210000*E^(((18*I)*d*Pi)/c)*t^4*
        G[-10*d, -9*d, c] + 52761812608957727000*E^(((14*I)*d*Pi)/c)*t^5*
        G[-10*d, -9*d, c] + 60259609622672324127957000*Sqrt[41]*
        E^(((16*I)*d*Pi)/c)*t^5*G[-10*d, -9*d, c] + 
       482209485102574967034063000*E^(((18*I)*d*Pi)/c)*t^5*
        G[-10*d, -9*d, c] + 1780546518943083100*E^(((14*I)*d*Pi)/c)*t^6*
        G[-10*d, -9*d, c] + 6536869028565106529402100*Sqrt[41]*
        E^(((16*I)*d*Pi)/c)*t^6*G[-10*d, -9*d, c] + 
       53297989605959670170703900*E^(((18*I)*d*Pi)/c)*t^6*G[-10*d, -9*d, c] + 
       1870237026670760*E^(((14*I)*d*Pi)/c)*t^7*G[-10*d, -9*d, c] + 
       388132746383659633583160*Sqrt[41]*E^(((16*I)*d*Pi)/c)*t^7*
        G[-10*d, -9*d, c] + 3190657723074900394534440*E^(((18*I)*d*Pi)/c)*t^7*
        G[-10*d, -9*d, c] + 46755925666769*E^(((14*I)*d*Pi)/c)*t^8*
        G[-10*d, -9*d, c] + 9703318659591490839579*Sqrt[41]*
        E^(((16*I)*d*Pi)/c)*t^8*G[-10*d, -9*d, c] + 79766443076872509863361*
        E^(((18*I)*d*Pi)/c)*t^8*G[-10*d, -9*d, c] + 
       1347291580137799680000000000*Sqrt[6]*E^(((16*I)*d*Pi)/c)*
        G[-10*d, -8*d, c] + 5198275652234510336000000000*E^(((18*I)*d*Pi)/c)*
        G[-10*d, -8*d, c] + 2782415427263004672000000000*Sqrt[6]*
        E^(((16*I)*d*Pi)/c)*t*G[-10*d, -8*d, c] + 
       15699303663541839462400000000*E^(((18*I)*d*Pi)/c)*t*
        G[-10*d, -8*d, c] + 2256073436796136980480000000*Sqrt[6]*
        E^(((16*I)*d*Pi)/c)*t^2*G[-10*d, -8*d, c] + 
       17965048976646944587776000000*E^(((18*I)*d*Pi)/c)*t^2*
        G[-10*d, -8*d, c] + 968740950334809047040000000*Sqrt[6]*
        E^(((16*I)*d*Pi)/c)*t^3*G[-10*d, -8*d, c] + 
       10437021551083156144128000000*E^(((18*I)*d*Pi)/c)*t^3*
        G[-10*d, -8*d, c] + 247770564375629581516800000*Sqrt[6]*
        E^(((16*I)*d*Pi)/c)*t^4*G[-10*d, -8*d, c] + 
       3428024187312316518236160000*E^(((18*I)*d*Pi)/c)*t^4*
        G[-10*d, -8*d, c] + 39611186737096729559040000*Sqrt[6]*
        E^(((16*I)*d*Pi)/c)*t^5*G[-10*d, -8*d, c] + 
       661409395871541203304448000*E^(((18*I)*d*Pi)/c)*t^5*
        G[-10*d, -8*d, c] + 3935567010241563328512000*Sqrt[6]*
        E^(((16*I)*d*Pi)/c)*t^6*G[-10*d, -8*d, c] + 
       74158416979145066440294400*E^(((18*I)*d*Pi)/c)*t^6*G[-10*d, -8*d, c] + 
       224159495914714772275200*Sqrt[6]*E^(((16*I)*d*Pi)/c)*t^7*
        G[-10*d, -8*d, c] + 4466694610008030828298240*E^(((18*I)*d*Pi)/c)*t^7*
        G[-10*d, -8*d, c] + 5603987397867869306880*Sqrt[6]*
        E^(((16*I)*d*Pi)/c)*t^8*G[-10*d, -8*d, c] + 111667365250200770707456*
        E^(((18*I)*d*Pi)/c)*t^8*G[-10*d, -8*d, c] + 
       384758963379577023750000000*E^(((16*I)*d*Pi)/c)*G[-10*d, -7*d, c] + 
       6045064664508310922250000000*E^(((18*I)*d*Pi)/c)*G[-10*d, -7*d, c] + 
       638527773106011165750000000*E^(((16*I)*d*Pi)/c)*t*G[-10*d, -7*d, c] + 
       17545102106302514050650000000*E^(((18*I)*d*Pi)/c)*t*
        G[-10*d, -7*d, c] + 412311068008877962980000000*E^(((16*I)*d*Pi)/c)*
        t^2*G[-10*d, -7*d, c] + 19397964378872189078556000000*
        E^(((18*I)*d*Pi)/c)*t^2*G[-10*d, -7*d, c] + 
       137296548694577670277500000*E^(((16*I)*d*Pi)/c)*t^3*
        G[-10*d, -7*d, c] + 10957192381312988141110500000*E^(((18*I)*d*Pi)/c)*
        t^3*G[-10*d, -7*d, c] + 26062053962648417023050000*
        E^(((16*I)*d*Pi)/c)*t^4*G[-10*d, -7*d, c] + 
       3524160110221398222004710000*E^(((18*I)*d*Pi)/c)*t^4*
        G[-10*d, -7*d, c] + 2946548272323252333915000*E^(((16*I)*d*Pi)/c)*t^5*
        G[-10*d, -7*d, c] + 670525088125777483530813000*E^(((18*I)*d*Pi)/c)*
        t^5*G[-10*d, -7*d, c] + 205365123906259796599500*E^(((16*I)*d*Pi)/c)*
        t^6*G[-10*d, -7*d, c] + 74579007802040520407178900*
        E^(((18*I)*d*Pi)/c)*t^6*G[-10*d, -7*d, c] + 9184015556755833040200*
        E^(((16*I)*d*Pi)/c)*t^7*G[-10*d, -7*d, c] + 4476700416958394653384440*
        E^(((18*I)*d*Pi)/c)*t^7*G[-10*d, -7*d, c] + 229600388918895826005*
        E^(((16*I)*d*Pi)/c)*t^8*G[-10*d, -7*d, c] + 111917510423959866334611*
        E^(((18*I)*d*Pi)/c)*t^8*G[-10*d, -7*d, c] + 
       6248893617211954176000000000*E^(((18*I)*d*Pi)/c)*G[-10*d, -6*d, c] + 
       16727832746195810918400000000*E^(((18*I)*d*Pi)/c)*t*
        G[-10*d, -6*d, c] + 17321788805815198550016000000*E^(((18*I)*d*Pi)/c)*
        t^2*G[-10*d, -6*d, c] + 9306187866324720211968000000*
        E^(((18*I)*d*Pi)/c)*t^3*G[-10*d, -6*d, c] + 
       2887515107057127699394560000*E^(((18*I)*d*Pi)/c)*t^4*
        G[-10*d, -6*d, c] + 536535212290364905095168000*E^(((18*I)*d*Pi)/c)*
        t^5*G[-10*d, -6*d, c] + 58862928183255147243110400*
        E^(((18*I)*d*Pi)/c)*t^6*G[-10*d, -6*d, c] + 3512436094877970034851840*
        E^(((18*I)*d*Pi)/c)*t^7*G[-10*d, -6*d, c] + 87810902371949250871296*
        E^(((18*I)*d*Pi)/c)*t^8*G[-10*d, -6*d, c] + 
       5054545898982421875000000000*E^(((18*I)*d*Pi)/c)*G[-10*d, -5*d, c] + 
       12462762819873046875000000000*E^(((18*I)*d*Pi)/c)*t*
        G[-10*d, -5*d, c] + 12153062277861328125000000000*E^(((18*I)*d*Pi)/c)*
        t^2*G[-10*d, -5*d, c] + 6254010092241210937500000000*
        E^(((18*I)*d*Pi)/c)*t^3*G[-10*d, -5*d, c] + 
       1883319935154052734375000000*E^(((18*I)*d*Pi)/c)*t^4*
        G[-10*d, -5*d, c] + 343162069702148437500000000*E^(((18*I)*d*Pi)/c)*
        t^5*G[-10*d, -5*d, c] + 37220025329589843750000000*
        E^(((18*I)*d*Pi)/c)*t^6*G[-10*d, -5*d, c] + 2209824829101562500000000*
        E^(((18*I)*d*Pi)/c)*t^7*G[-10*d, -5*d, c] + 55245620727539062500000*
        E^(((18*I)*d*Pi)/c)*t^8*G[-10*d, -5*d, c] + 
       2855708626457198592000000000*E^(((18*I)*d*Pi)/c)*G[-10*d, -4*d, c] + 
       6709784302765001932800000000*E^(((18*I)*d*Pi)/c)*t*G[-10*d, -4*d, c] + 
       6334497686761318121472000000*E^(((18*I)*d*Pi)/c)*t^2*
        G[-10*d, -4*d, c] + 3188138756312898994176000000*E^(((18*I)*d*Pi)/c)*
        t^3*G[-10*d, -4*d, c] + 945685813451738862059520000*
        E^(((18*I)*d*Pi)/c)*t^4*G[-10*d, -4*d, c] + 
       170631106903322086342656000*E^(((18*I)*d*Pi)/c)*t^5*
        G[-10*d, -4*d, c] + 18400643867942539021516800*E^(((18*I)*d*Pi)/c)*
        t^6*G[-10*d, -4*d, c] + 1089680597528440240865280*E^(((18*I)*d*Pi)/c)*
        t^7*G[-10*d, -4*d, c] + 27242014938211006021632*E^(((18*I)*d*Pi)/c)*
        t^8*G[-10*d, -4*d, c] + 978239041953249537000000000*
        E^(((18*I)*d*Pi)/c)*G[-10*d, -3*d, c] + 2321508243718300645800000000*
        E^(((18*I)*d*Pi)/c)*t*G[-10*d, -3*d, c] + 
       2209209440341144201992000000*E^(((18*I)*d*Pi)/c)*t^2*
        G[-10*d, -3*d, c] + 1118697939704626723296000000*E^(((18*I)*d*Pi)/c)*
        t^3*G[-10*d, -3*d, c] + 333314149204985665167720000*
        E^(((18*I)*d*Pi)/c)*t^4*G[-10*d, -3*d, c] + 
       60321665732148258894216000*E^(((18*I)*d*Pi)/c)*t^5*G[-10*d, -3*d, c] + 
       6516748102034565198784800*E^(((18*I)*d*Pi)/c)*t^6*G[-10*d, -3*d, c] + 
       386230792368253420198080*E^(((18*I)*d*Pi)/c)*t^7*G[-10*d, -3*d, c] + 
       9655769809206335504952*E^(((18*I)*d*Pi)/c)*t^8*G[-10*d, -3*d, c] + 
       156543487413983232000000000*E^(((18*I)*d*Pi)/c)*G[-10*d, -2*d, c] + 
       398967318171894988800000000*E^(((18*I)*d*Pi)/c)*t*G[-10*d, -2*d, c] + 
       400762562808978419712000000*E^(((18*I)*d*Pi)/c)*t^2*
        G[-10*d, -2*d, c] + 211285976584325861376000000*E^(((18*I)*d*Pi)/c)*
        t^3*G[-10*d, -2*d, c] + 64795564603995728977920000*
        E^(((18*I)*d*Pi)/c)*t^4*G[-10*d, -2*d, c] + 
       11954609582894008958976000*E^(((18*I)*d*Pi)/c)*t^5*G[-10*d, -2*d, c] + 
       1306296601083213073612800*E^(((18*I)*d*Pi)/c)*t^6*G[-10*d, -2*d, c] + 
       77812252713149666426880*E^(((18*I)*d*Pi)/c)*t^7*G[-10*d, -2*d, c] + 
       1945306317828741660672*E^(((18*I)*d*Pi)/c)*t^8*G[-10*d, -2*d, c] + 
       6800341735461044500000000*E^(((18*I)*d*Pi)/c)*G[-10*d, -d, c] + 
       18145770779975381300000000*E^(((18*I)*d*Pi)/c)*t*G[-10*d, -d, c] + 
       18876629605507194912000000*E^(((18*I)*d*Pi)/c)*t^2*G[-10*d, -d, c] + 
       10214290336738077711000000*E^(((18*I)*d*Pi)/c)*t^3*G[-10*d, -d, c] + 
       3190833227273924247420000*E^(((18*I)*d*Pi)/c)*t^4*G[-10*d, -d, c] + 
       595915895988277899926000*E^(((18*I)*d*Pi)/c)*t^5*G[-10*d, -d, c] + 
       65580804988915172747800*E^(((18*I)*d*Pi)/c)*t^6*G[-10*d, -d, c] + 
       3918595010511935092880*E^(((18*I)*d*Pi)/c)*t^7*G[-10*d, -d, c] + 
       97964875262798377322*E^(((18*I)*d*Pi)/c)*t^8*G[-10*d, -d, c]))/
     (c^5*E^(((18*I)*d*Pi)/c))
 
DResC[11] = ((-1/54765924476928455715171213238272000000*I)*Pi^2*
      (13764804295440003823826398319356*G[-11*d, -21*d, c] + 
       40887534236908487935576071739690*t*G[-11*d, -21*d, c] + 
       49573347169169901142768629046230*t^2*G[-11*d, -21*d, c] + 
       32941862489459511719627540490600*t^3*G[-11*d, -21*d, c] + 
       13462309284884122357716729057240*t^4*G[-11*d, -21*d, c] + 
       3569086073686103114776608259206*t^5*G[-11*d, -21*d, c] + 
       626135168174944150455205332090*t^6*G[-11*d, -21*d, c] + 
       72176382509277620581931805420*t^7*G[-11*d, -21*d, c] + 
       5255624963810194517949065100*t^8*G[-11*d, -21*d, c] + 
       219106220245689997531442230*t^9*G[-11*d, -21*d, c] + 
       3983749459012545409662586*t^10*G[-11*d, -21*d, c] + 
       319036495237613483008837015306240*E^(((2*I)*d*Pi)/c)*
        G[-11*d, -20*d, c] + 910548472159838734656840112537600*
        E^(((2*I)*d*Pi)/c)*t*G[-11*d, -20*d, c] + 
       1069940892488998143545168442163200*E^(((2*I)*d*Pi)/c)*t^2*
        G[-11*d, -20*d, c] + 693803008128889898506769045913600*
        E^(((2*I)*d*Pi)/c)*t^3*G[-11*d, -20*d, c] + 
       278239485139070894870398461542400*E^(((2*I)*d*Pi)/c)*t^4*
        G[-11*d, -20*d, c] + 72726263187735641380551304151040*
        E^(((2*I)*d*Pi)/c)*t^5*G[-11*d, -20*d, c] + 
       12627965461985430906525922099200*E^(((2*I)*d*Pi)/c)*t^6*
        G[-11*d, -20*d, c] + 1445496741397456941478497484800*
        E^(((2*I)*d*Pi)/c)*t^7*G[-11*d, -20*d, c] + 
       104809715283998078545821696000*E^(((2*I)*d*Pi)/c)*t^8*
        G[-11*d, -20*d, c] + 4361061613083276190823219200*E^(((2*I)*d*Pi)/c)*
        t^9*G[-11*d, -20*d, c] + 79292029328786839833149440*
        E^(((2*I)*d*Pi)/c)*t^10*G[-11*d, -20*d, c] + 
       2049848401166334408825088680967740*E^(((4*I)*d*Pi)/c)*
        G[-11*d, -19*d, c] + 5477142728744499301339511389523850*
        E^(((4*I)*d*Pi)/c)*t*G[-11*d, -19*d, c] + 
       6114519984240434854983311143996950*E^(((4*I)*d*Pi)/c)*t^2*
        G[-11*d, -19*d, c] + 3809543403137649060082140230394600*
        E^(((4*I)*d*Pi)/c)*t^3*G[-11*d, -19*d, c] + 
       1481219123702153769637088907515400*E^(((4*I)*d*Pi)/c)*t^4*
        G[-11*d, -19*d, c] + 378192003435981015030083459684790*
        E^(((4*I)*d*Pi)/c)*t^5*G[-11*d, -19*d, c] + 
       64553298471810792513377785881450*E^(((4*I)*d*Pi)/c)*t^6*
        G[-11*d, -19*d, c] + 7302913689573589687999327932300*
        E^(((4*I)*d*Pi)/c)*t^7*G[-11*d, -19*d, c] + 
       525725526163873334101608613500*E^(((4*I)*d*Pi)/c)*t^8*
        G[-11*d, -19*d, c] + 21803043335587929769244422950*E^(((4*I)*d*Pi)/c)*
        t^9*G[-11*d, -19*d, c] + 396418969737962359440807690*
        E^(((4*I)*d*Pi)/c)*t^10*G[-11*d, -19*d, c] + 
       6255831951667875007507834280607744*E^(((6*I)*d*Pi)/c)*
        G[-11*d, -18*d, c] + 16427933110826315480031165583196160*
        E^(((6*I)*d*Pi)/c)*t*G[-11*d, -18*d, c] + 
       18097622170614494957372932903403520*E^(((6*I)*d*Pi)/c)*t^2*
        G[-11*d, -18*d, c] + 11160520160947980940464136755609600*
        E^(((6*I)*d*Pi)/c)*t^3*G[-11*d, -18*d, c] + 
       4305443902875363144889814860431360*E^(((6*I)*d*Pi)/c)*t^4*
        G[-11*d, -18*d, c] + 1092787611370917725766297367609344*
        E^(((6*I)*d*Pi)/c)*t^5*G[-11*d, -18*d, c] + 
       185721227793376528422626981314560*E^(((6*I)*d*Pi)/c)*t^6*
        G[-11*d, -18*d, c] + 20948115316241005762079442862080*
        E^(((6*I)*d*Pi)/c)*t^7*G[-11*d, -18*d, c] + 
       1505264381749267848048830054400*E^(((6*I)*d*Pi)/c)*t^8*
        G[-11*d, -18*d, c] + 62373991020284820319654379520*E^(((6*I)*d*Pi)/c)*
        t^9*G[-11*d, -18*d, c] + 1134072564005178551266443264*
        E^(((6*I)*d*Pi)/c)*t^10*G[-11*d, -18*d, c] + 
       11738182047669908117620926269531250*E^(((8*I)*d*Pi)/c)*
        G[-11*d, -17*d, c] + 31822392739221919018734230419921875*
        E^(((8*I)*d*Pi)/c)*t*G[-11*d, -17*d, c] + 
       35829673865048891716394860986328125*E^(((8*I)*d*Pi)/c)*t^2*
        G[-11*d, -17*d, c] + 22441178694301095137895588867187500*
        E^(((8*I)*d*Pi)/c)*t^3*G[-11*d, -17*d, c] + 
       8755104042890214431941116210937500*E^(((8*I)*d*Pi)/c)*t^4*
        G[-11*d, -17*d, c] + 2240347336541971714049980517578125*
        E^(((8*I)*d*Pi)/c)*t^5*G[-11*d, -17*d, c] + 
       382959203122151533087287451171875*E^(((8*I)*d*Pi)/c)*t^6*
        G[-11*d, -17*d, c] + 43364609159740134864807128906250*
        E^(((8*I)*d*Pi)/c)*t^7*G[-11*d, -17*d, c] + 
       3123480736420228523254394531250*E^(((8*I)*d*Pi)/c)*t^8*
        G[-11*d, -17*d, c] + 129570996202134876251220703125*
        E^(((8*I)*d*Pi)/c)*t^9*G[-11*d, -17*d, c] + 
       2355836294584270477294921875*E^(((8*I)*d*Pi)/c)*t^10*
        G[-11*d, -17*d, c] + 15504697423258070639800331834228736*
        E^(((10*I)*d*Pi)/c)*G[-11*d, -16*d, c] + 
       44882175100048858488851263208816640*E^(((10*I)*d*Pi)/c)*t*
        G[-11*d, -16*d, c] + 53003857433055204713078747776942080*
        E^(((10*I)*d*Pi)/c)*t^2*G[-11*d, -16*d, c] + 
       34390235777562387269341731540172800*E^(((10*I)*d*Pi)/c)*t^3*
        G[-11*d, -16*d, c] + 13772898377051733419329946100695040*
        E^(((10*I)*d*Pi)/c)*t^4*G[-11*d, -16*d, c] + 
       3592867481807528778701452540379136*E^(((10*I)*d*Pi)/c)*t^5*
        G[-11*d, -16*d, c] + 622678925820082205367646122147840*
        E^(((10*I)*d*Pi)/c)*t^6*G[-11*d, -16*d, c] + 
       71171889562728144170317271531520*E^(((10*I)*d*Pi)/c)*t^7*
        G[-11*d, -16*d, c] + 5155634111173998837856704921600*
        E^(((10*I)*d*Pi)/c)*t^8*G[-11*d, -16*d, c] + 
       214429767670699455503275130880*E^(((10*I)*d*Pi)/c)*t^9*
        G[-11*d, -16*d, c] + 3898723048558171918241366016*E^(((10*I)*d*Pi)/c)*
        t^10*G[-11*d, -16*d, c] + 57527043609536375402160327750000*Sqrt[5]*
        E^(((10*I)*d*Pi)/c)*G[-11*d, -15*d, c] + 
       15920719725682108610534094476505170*E^(((12*I)*d*Pi)/c)*
        G[-11*d, -15*d, c] + 102527434763287471055773532625000*Sqrt[5]*
        E^(((10*I)*d*Pi)/c)*t*G[-11*d, -15*d, c] + 
       49659605438961740420730473577464675*E^(((12*I)*d*Pi)/c)*t*
        G[-11*d, -15*d, c] + 74015831622366832885426636875000*Sqrt[5]*
        E^(((10*I)*d*Pi)/c)*t^2*G[-11*d, -15*d, c] + 
       62210737231982466796856448764689725*E^(((12*I)*d*Pi)/c)*t^2*
        G[-11*d, -15*d, c] + 29054083756251243151020982500000*Sqrt[5]*
        E^(((10*I)*d*Pi)/c)*t^3*G[-11*d, -15*d, c] + 
       42259546941523649855157694506768300*E^(((12*I)*d*Pi)/c)*t^3*
        G[-11*d, -15*d, c] + 6942522171672789108261401250000*Sqrt[5]*
        E^(((10*I)*d*Pi)/c)*t^4*G[-11*d, -15*d, c] + 
       17529225508891618407407594426207700*E^(((12*I)*d*Pi)/c)*t^4*
        G[-11*d, -15*d, c] + 1057337823730628756285132625000*Sqrt[5]*
        E^(((10*I)*d*Pi)/c)*t^5*G[-11*d, -15*d, c] + 
       4694374893887111698671100826345445*E^(((12*I)*d*Pi)/c)*t^5*
        G[-11*d, -15*d, c] + 102958262016092633063095875000*Sqrt[5]*
        E^(((10*I)*d*Pi)/c)*t^6*G[-11*d, -15*d, c] + 
       829127505196876850465890252184475*E^(((12*I)*d*Pi)/c)*t^6*
        G[-11*d, -15*d, c] + 6187636393044046055156250000*Sqrt[5]*
        E^(((10*I)*d*Pi)/c)*t^7*G[-11*d, -15*d, c] + 
       95994234615979916133121604434650*E^(((12*I)*d*Pi)/c)*t^7*
        G[-11*d, -15*d, c] + 215807661303143734687500000*Sqrt[5]*
        E^(((10*I)*d*Pi)/c)*t^8*G[-11*d, -15*d, c] + 
       7008006132400764466069851314250*E^(((12*I)*d*Pi)/c)*t^8*
        G[-11*d, -15*d, c] + 4556337058256581640625000*Sqrt[5]*
        E^(((10*I)*d*Pi)/c)*t^9*G[-11*d, -15*d, c] + 
       292504180729550579027481891725*E^(((12*I)*d*Pi)/c)*t^9*
        G[-11*d, -15*d, c] + 82842491968301484375000*Sqrt[5]*
        E^(((10*I)*d*Pi)/c)*t^10*G[-11*d, -15*d, c] + 
       5318257831446374164136034395*E^(((12*I)*d*Pi)/c)*t^10*
        G[-11*d, -15*d, c] + 2327795200673333416389230592000000*Sqrt[5]*
        E^(((12*I)*d*Pi)/c)*G[-11*d, -14*d, c] + 
       14068956178993453673169547081809920*E^(((14*I)*d*Pi)/c)*
        G[-11*d, -14*d, c] + 5055600522734340717556948992000000*Sqrt[5]*
        E^(((12*I)*d*Pi)/c)*t*G[-11*d, -14*d, c] + 
       46366114562290788990206274751692800*E^(((14*I)*d*Pi)/c)*t*
        G[-11*d, -14*d, c] + 4542426692901692504072773632000000*Sqrt[5]*
        E^(((12*I)*d*Pi)/c)*t^2*G[-11*d, -14*d, c] + 
       60926240791856803663362131597721600*E^(((14*I)*d*Pi)/c)*t^2*
        G[-11*d, -14*d, c] + 2263343650074793861805260800000000*Sqrt[5]*
        E^(((12*I)*d*Pi)/c)*t^3*G[-11*d, -14*d, c] + 
       43064783211356191519392152734924800*E^(((14*I)*d*Pi)/c)*t^3*
        G[-11*d, -14*d, c] + 702773705361618023580057600000000*Sqrt[5]*
        E^(((12*I)*d*Pi)/c)*t^4*G[-11*d, -14*d, c] + 
       18440290601643222998715578135347200*E^(((14*I)*d*Pi)/c)*t^4*
        G[-11*d, -14*d, c] + 144184306492029311257559040000000*Sqrt[5]*
        E^(((12*I)*d*Pi)/c)*t^5*G[-11*d, -14*d, c] + 
       5060404724437474251456473538232320*E^(((14*I)*d*Pi)/c)*t^5*
        G[-11*d, -14*d, c] + 20126974109619173158010880000000*Sqrt[5]*
        E^(((12*I)*d*Pi)/c)*t^6*G[-11*d, -14*d, c] + 
       909857696427086028230939482521600*E^(((14*I)*d*Pi)/c)*t^6*
        G[-11*d, -14*d, c] + 1923741629497665331200000000000*Sqrt[5]*
        E^(((12*I)*d*Pi)/c)*t^7*G[-11*d, -14*d, c] + 
       106626647960503522798535599718400*E^(((14*I)*d*Pi)/c)*t^7*
        G[-11*d, -14*d, c] + 122796945633065932800000000000*Sqrt[5]*
        E^(((12*I)*d*Pi)/c)*t^8*G[-11*d, -14*d, c] + 
       7841248050840271977581641728000*E^(((14*I)*d*Pi)/c)*t^8*
        G[-11*d, -14*d, c] + 4792457270464512000000000000*Sqrt[5]*
        E^(((12*I)*d*Pi)/c)*t^9*G[-11*d, -14*d, c] + 
       328358493493758187624044953600*E^(((14*I)*d*Pi)/c)*t^9*
        G[-11*d, -14*d, c] + 87135586735718400000000000*Sqrt[5]*
        E^(((12*I)*d*Pi)/c)*t^10*G[-11*d, -14*d, c] + 
       5970154427159239774982635520*E^(((14*I)*d*Pi)/c)*t^10*
        G[-11*d, -14*d, c] + 1977536000643364457074497839521456*Sqrt[37]*
        E^(((14*I)*d*Pi)/c)*G[-11*d, -13*d, c] + 
       11993832178950495957657612573600054*E^(((16*I)*d*Pi)/c)*
        G[-11*d, -13*d, c] + 5196099359644334284324970450914120*Sqrt[37]*
        E^(((14*I)*d*Pi)/c)*t*G[-11*d, -13*d, c] + 
       39928179862373392282749377560085385*E^(((16*I)*d*Pi)/c)*t*
        G[-11*d, -13*d, c] + 5563183199757144983462028630481560*Sqrt[37]*
        E^(((14*I)*d*Pi)/c)*t^2*G[-11*d, -13*d, c] + 
       52887167057716143370467418875321495*E^(((16*I)*d*Pi)/c)*t^2*
        G[-11*d, -13*d, c] + 3282326726827395761213630250804000*Sqrt[37]*
        E^(((14*I)*d*Pi)/c)*t^3*G[-11*d, -13*d, c] + 
       37637886316937597425505245301511300*E^(((16*I)*d*Pi)/c)*t^3*
        G[-11*d, -13*d, c] + 1204277527002861567710161052349840*Sqrt[37]*
        E^(((14*I)*d*Pi)/c)*t^4*G[-11*d, -13*d, c] + 
       16208923687851389500393063422628860*E^(((16*I)*d*Pi)/c)*t^4*
        G[-11*d, -13*d, c] + 291089230696965672150287761638216*Sqrt[37]*
        E^(((14*I)*d*Pi)/c)*t^5*G[-11*d, -13*d, c] + 
       4468440760046085373399746773292879*E^(((16*I)*d*Pi)/c)*t^5*
        G[-11*d, -13*d, c] + 47421302446482961755125055806040*Sqrt[37]*
        E^(((14*I)*d*Pi)/c)*t^6*G[-11*d, -13*d, c] + 
       806175640356721113968465989905585*E^(((16*I)*d*Pi)/c)*t^6*
        G[-11*d, -13*d, c] + 5177886637687598175511266711120*Sqrt[37]*
        E^(((14*I)*d*Pi)/c)*t^7*G[-11*d, -13*d, c] + 
       94698582988571504196273419694030*E^(((16*I)*d*Pi)/c)*t^7*
        G[-11*d, -13*d, c] + 364277192024220598643873205600*Sqrt[37]*
        E^(((14*I)*d*Pi)/c)*t^8*G[-11*d, -13*d, c] + 
       6973935951236000602389857517150*E^(((16*I)*d*Pi)/c)*t^8*
        G[-11*d, -13*d, c] + 14945330318702628326197182280*Sqrt[37]*
        E^(((14*I)*d*Pi)/c)*t^9*G[-11*d, -13*d, c] + 
       292223965379907055521873706695*E^(((16*I)*d*Pi)/c)*t^9*
        G[-11*d, -13*d, c] + 271733278521865969567221496*Sqrt[37]*
        E^(((14*I)*d*Pi)/c)*t^10*G[-11*d, -13*d, c] + 
       5313163006907401009488612849*E^(((16*I)*d*Pi)/c)*t^10*
        G[-11*d, -13*d, c] + 793708243571205957853122452914176*Sqrt[3]*
        E^(((14*I)*d*Pi)/c)*G[-11*d, -12*d, c] + 
       3420585401801156925178740000423936*Sqrt[14]*E^(((16*I)*d*Pi)/c)*
        G[-11*d, -12*d, c] + 10948038367793946867712000000000000*
        E^(((18*I)*d*Pi)/c)*G[-11*d, -12*d, c] + 
       1461427798828233775444071022264320*Sqrt[3]*E^(((14*I)*d*Pi)/c)*t*
        G[-11*d, -12*d, c] + 10656569144126574862176176736829440*Sqrt[14]*
        E^(((16*I)*d*Pi)/c)*t*G[-11*d, -12*d, c] + 
       34503957561609780264064000000000000*E^(((18*I)*d*Pi)/c)*t*
        G[-11*d, -12*d, c] + 1110614706049337911996762500956160*Sqrt[3]*
        E^(((14*I)*d*Pi)/c)*t^2*G[-11*d, -12*d, c] + 
       13364618108425193645203148805242880*Sqrt[14]*E^(((16*I)*d*Pi)/c)*t^2*
        G[-11*d, -12*d, c] + 42943829299385669005824000000000000*
        E^(((18*I)*d*Pi)/c)*t^2*G[-11*d, -12*d, c] + 
       465345171734115771879669301248000*Sqrt[3]*E^(((14*I)*d*Pi)/c)*t^3*
        G[-11*d, -12*d, c] + 9088159571977557173830615144857600*Sqrt[14]*
        E^(((16*I)*d*Pi)/c)*t^3*G[-11*d, -12*d, c] + 
       28759787113735035600000000000000000*E^(((18*I)*d*Pi)/c)*t^3*
        G[-11*d, -12*d, c] + 119894310285794742414669069680640*Sqrt[3]*
        E^(((14*I)*d*Pi)/c)*t^4*G[-11*d, -12*d, c] + 
       3771626726341742970649396578877440*Sqrt[14]*E^(((16*I)*d*Pi)/c)*t^4*
        G[-11*d, -12*d, c] + 11734784697973444800000000000000000*
        E^(((18*I)*d*Pi)/c)*t^4*G[-11*d, -12*d, c] + 
       19894973942240462948155469070336*Sqrt[3]*E^(((14*I)*d*Pi)/c)*t^5*
        G[-11*d, -12*d, c] + 1010099758096071680893692030222336*Sqrt[14]*
        E^(((16*I)*d*Pi)/c)*t^5*G[-11*d, -12*d, c] + 
       3094317466074450000000000000000000*E^(((18*I)*d*Pi)/c)*t^5*
        G[-11*d, -12*d, c] + 2155630233698578700655345008640*Sqrt[3]*
        E^(((14*I)*d*Pi)/c)*t^6*G[-11*d, -12*d, c] + 
       178376212135234983140791041392640*Sqrt[14]*E^(((16*I)*d*Pi)/c)*t^6*
        G[-11*d, -12*d, c] + 539585645941650000000000000000000*
        E^(((18*I)*d*Pi)/c)*t^6*G[-11*d, -12*d, c] + 
       151987438157721900017013227520*Sqrt[3]*E^(((14*I)*d*Pi)/c)*t^7*
        G[-11*d, -12*d, c] + 20647881612856128914790568427520*Sqrt[14]*
        E^(((16*I)*d*Pi)/c)*t^7*G[-11*d, -12*d, c] + 
       61891500000000000000000000000000*E^(((18*I)*d*Pi)/c)*t^7*
        G[-11*d, -12*d, c] + 6976277852833968931838361600*Sqrt[3]*
        E^(((14*I)*d*Pi)/c)*t^8*G[-11*d, -12*d, c] + 
       1507174571559193396947556761600*Sqrt[14]*E^(((16*I)*d*Pi)/c)*t^8*
        G[-11*d, -12*d, c] + 4492125000000000000000000000000*
        E^(((18*I)*d*Pi)/c)*t^8*G[-11*d, -12*d, c] + 
       213455629982056106038394880*Sqrt[3]*E^(((14*I)*d*Pi)/c)*t^9*
        G[-11*d, -12*d, c] + 62903305145658926378652794880*Sqrt[14]*
        E^(((16*I)*d*Pi)/c)*t^9*G[-11*d, -12*d, c] + 
       187000000000000000000000000000*E^(((18*I)*d*Pi)/c)*t^9*
        G[-11*d, -12*d, c] + 3881011454219201927970816*Sqrt[3]*
        E^(((14*I)*d*Pi)/c)*t^10*G[-11*d, -12*d, c] + 
       1143696457193798661430050816*Sqrt[14]*E^(((16*I)*d*Pi)/c)*t^10*
        G[-11*d, -12*d, c] + 3400000000000000000000000000*E^(((18*I)*d*Pi)/c)*
        t^10*G[-11*d, -12*d, c] + 1833917443791978352666361762042982*Sqrt[33]*
        E^(((16*I)*d*Pi)/c)*G[-11*d, -11*d, c] + 
       1229524405337139249534490742710416*Sqrt[77]*E^(((18*I)*d*Pi)/c)*
        G[-11*d, -11*d, c] + 12611436489564632115690030540317206*
        E^(((20*I)*d*Pi)/c)*G[-11*d, -11*d, c] + 
       4521996130595838620199008096928465*Sqrt[33]*E^(((16*I)*d*Pi)/c)*t*
        G[-11*d, -11*d, c] + 4201120573956048571275512742535320*Sqrt[77]*
        E^(((18*I)*d*Pi)/c)*t*G[-11*d, -11*d, c] + 
       30375780935682736907300970038701465*E^(((20*I)*d*Pi)/c)*t*
        G[-11*d, -11*d, c] + 4536624128945563534904238628141695*Sqrt[33]*
        E^(((16*I)*d*Pi)/c)*t^2*G[-11*d, -11*d, c] + 
       5734274741506009634007556688810760*Sqrt[77]*E^(((18*I)*d*Pi)/c)*t^2*
        G[-11*d, -11*d, c] + 30306828060694141880477796638554455*
        E^(((20*I)*d*Pi)/c)*t^2*G[-11*d, -11*d, c] + 
       2504364979553248176599111560534500*Sqrt[33]*E^(((16*I)*d*Pi)/c)*t^3*
        G[-11*d, -11*d, c] + 4196523049915749172422222505932000*Sqrt[77]*
        E^(((18*I)*d*Pi)/c)*t^3*G[-11*d, -11*d, c] + 
       16880926290647535927083568220282500*E^(((20*I)*d*Pi)/c)*t^3*
        G[-11*d, -11*d, c] + 859519294318892777323344478966980*Sqrt[33]*
        E^(((16*I)*d*Pi)/c)*t^4*G[-11*d, -11*d, c] + 
       1850017010337325339200337233288240*Sqrt[77]*E^(((18*I)*d*Pi)/c)*t^4*
        G[-11*d, -11*d, c] + 5908565908061295689242531022177940*
        E^(((20*I)*d*Pi)/c)*t^4*G[-11*d, -11*d, c] + 
       194839720364072243828625607030527*Sqrt[33]*E^(((16*I)*d*Pi)/c)*t^5*
        G[-11*d, -11*d, c] + 519387574423208074116938379812376*Sqrt[77]*
        E^(((18*I)*d*Pi)/c)*t^5*G[-11*d, -11*d, c] + 
       1374640423267327091242798331762631*E^(((20*I)*d*Pi)/c)*t^5*
        G[-11*d, -11*d, c] + 29964118444171351237010180641905*Sqrt[33]*
        E^(((16*I)*d*Pi)/c)*t^6*G[-11*d, -11*d, c] + 
       94961115681803667660057747447240*Sqrt[77]*E^(((18*I)*d*Pi)/c)*t^6*
        G[-11*d, -11*d, c] + 217303472579756281944034850043465*
        E^(((20*I)*d*Pi)/c)*t^6*G[-11*d, -11*d, c] + 
       3122810512540445381116654725390*Sqrt[33]*E^(((16*I)*d*Pi)/c)*t^7*
        G[-11*d, -11*d, c] + 11255495045990652864519828574320*Sqrt[77]*
        E^(((18*I)*d*Pi)/c)*t^7*G[-11*d, -11*d, c] + 
       23204689718954876749698784856670*E^(((20*I)*d*Pi)/c)*t^7*
        G[-11*d, -11*d, c] + 212792775083039603866795528950*Sqrt[33]*
        E^(((16*I)*d*Pi)/c)*t^8*G[-11*d, -11*d, c] + 
       833345856846661164292156701600*Sqrt[77]*E^(((18*I)*d*Pi)/c)*t^8*
        G[-11*d, -11*d, c] + 1608953832593173272321179227350*
        E^(((20*I)*d*Pi)/c)*t^8*G[-11*d, -11*d, c] + 
       8595139932662943786532160535*Sqrt[33]*E^(((16*I)*d*Pi)/c)*t^9*
        G[-11*d, -11*d, c] + 35002372803391788380626813080*Sqrt[77]*
        E^(((18*I)*d*Pi)/c)*t^9*G[-11*d, -11*d, c] + 
       65549970957499651835307301855*E^(((20*I)*d*Pi)/c)*t^9*
        G[-11*d, -11*d, c] + 156275271502962614300584737*Sqrt[33]*
        E^(((16*I)*d*Pi)/c)*t^10*G[-11*d, -11*d, c] + 
       636406778243487061465942056*Sqrt[77]*E^(((18*I)*d*Pi)/c)*t^10*
        G[-11*d, -11*d, c] + 1191817653772720942460132761*E^(((20*I)*d*Pi)/c)*
        t^10*G[-11*d, -11*d, c] + 793708243571205957853122452914176*Sqrt[3]*
        E^(((16*I)*d*Pi)/c)*G[-11*d, -10*d, c] + 
       3420585401801156925178740000423936*Sqrt[14]*E^(((18*I)*d*Pi)/c)*
        G[-11*d, -10*d, c] + 10948038367793946867712000000000000*
        E^(((20*I)*d*Pi)/c)*G[-11*d, -10*d, c] + 
       1461427798828233775444071022264320*Sqrt[3]*E^(((16*I)*d*Pi)/c)*t*
        G[-11*d, -10*d, c] + 10656569144126574862176176736829440*Sqrt[14]*
        E^(((18*I)*d*Pi)/c)*t*G[-11*d, -10*d, c] + 
       34503957561609780264064000000000000*E^(((20*I)*d*Pi)/c)*t*
        G[-11*d, -10*d, c] + 1110614706049337911996762500956160*Sqrt[3]*
        E^(((16*I)*d*Pi)/c)*t^2*G[-11*d, -10*d, c] + 
       13364618108425193645203148805242880*Sqrt[14]*E^(((18*I)*d*Pi)/c)*t^2*
        G[-11*d, -10*d, c] + 42943829299385669005824000000000000*
        E^(((20*I)*d*Pi)/c)*t^2*G[-11*d, -10*d, c] + 
       465345171734115771879669301248000*Sqrt[3]*E^(((16*I)*d*Pi)/c)*t^3*
        G[-11*d, -10*d, c] + 9088159571977557173830615144857600*Sqrt[14]*
        E^(((18*I)*d*Pi)/c)*t^3*G[-11*d, -10*d, c] + 
       28759787113735035600000000000000000*E^(((20*I)*d*Pi)/c)*t^3*
        G[-11*d, -10*d, c] + 119894310285794742414669069680640*Sqrt[3]*
        E^(((16*I)*d*Pi)/c)*t^4*G[-11*d, -10*d, c] + 
       3771626726341742970649396578877440*Sqrt[14]*E^(((18*I)*d*Pi)/c)*t^4*
        G[-11*d, -10*d, c] + 11734784697973444800000000000000000*
        E^(((20*I)*d*Pi)/c)*t^4*G[-11*d, -10*d, c] + 
       19894973942240462948155469070336*Sqrt[3]*E^(((16*I)*d*Pi)/c)*t^5*
        G[-11*d, -10*d, c] + 1010099758096071680893692030222336*Sqrt[14]*
        E^(((18*I)*d*Pi)/c)*t^5*G[-11*d, -10*d, c] + 
       3094317466074450000000000000000000*E^(((20*I)*d*Pi)/c)*t^5*
        G[-11*d, -10*d, c] + 2155630233698578700655345008640*Sqrt[3]*
        E^(((16*I)*d*Pi)/c)*t^6*G[-11*d, -10*d, c] + 
       178376212135234983140791041392640*Sqrt[14]*E^(((18*I)*d*Pi)/c)*t^6*
        G[-11*d, -10*d, c] + 539585645941650000000000000000000*
        E^(((20*I)*d*Pi)/c)*t^6*G[-11*d, -10*d, c] + 
       151987438157721900017013227520*Sqrt[3]*E^(((16*I)*d*Pi)/c)*t^7*
        G[-11*d, -10*d, c] + 20647881612856128914790568427520*Sqrt[14]*
        E^(((18*I)*d*Pi)/c)*t^7*G[-11*d, -10*d, c] + 
       61891500000000000000000000000000*E^(((20*I)*d*Pi)/c)*t^7*
        G[-11*d, -10*d, c] + 6976277852833968931838361600*Sqrt[3]*
        E^(((16*I)*d*Pi)/c)*t^8*G[-11*d, -10*d, c] + 
       1507174571559193396947556761600*Sqrt[14]*E^(((18*I)*d*Pi)/c)*t^8*
        G[-11*d, -10*d, c] + 4492125000000000000000000000000*
        E^(((20*I)*d*Pi)/c)*t^8*G[-11*d, -10*d, c] + 
       213455629982056106038394880*Sqrt[3]*E^(((16*I)*d*Pi)/c)*t^9*
        G[-11*d, -10*d, c] + 62903305145658926378652794880*Sqrt[14]*
        E^(((18*I)*d*Pi)/c)*t^9*G[-11*d, -10*d, c] + 
       187000000000000000000000000000*E^(((20*I)*d*Pi)/c)*t^9*
        G[-11*d, -10*d, c] + 3881011454219201927970816*Sqrt[3]*
        E^(((16*I)*d*Pi)/c)*t^10*G[-11*d, -10*d, c] + 
       1143696457193798661430050816*Sqrt[14]*E^(((18*I)*d*Pi)/c)*t^10*
        G[-11*d, -10*d, c] + 3400000000000000000000000000*E^(((20*I)*d*Pi)/c)*
        t^10*G[-11*d, -10*d, c] + 1977536000643364457074497839521456*Sqrt[37]*
        E^(((18*I)*d*Pi)/c)*G[-11*d, -9*d, c] + 
       11993832178950495957657612573600054*E^(((20*I)*d*Pi)/c)*
        G[-11*d, -9*d, c] + 5196099359644334284324970450914120*Sqrt[37]*
        E^(((18*I)*d*Pi)/c)*t*G[-11*d, -9*d, c] + 
       39928179862373392282749377560085385*E^(((20*I)*d*Pi)/c)*t*
        G[-11*d, -9*d, c] + 5563183199757144983462028630481560*Sqrt[37]*
        E^(((18*I)*d*Pi)/c)*t^2*G[-11*d, -9*d, c] + 
       52887167057716143370467418875321495*E^(((20*I)*d*Pi)/c)*t^2*
        G[-11*d, -9*d, c] + 3282326726827395761213630250804000*Sqrt[37]*
        E^(((18*I)*d*Pi)/c)*t^3*G[-11*d, -9*d, c] + 
       37637886316937597425505245301511300*E^(((20*I)*d*Pi)/c)*t^3*
        G[-11*d, -9*d, c] + 1204277527002861567710161052349840*Sqrt[37]*
        E^(((18*I)*d*Pi)/c)*t^4*G[-11*d, -9*d, c] + 
       16208923687851389500393063422628860*E^(((20*I)*d*Pi)/c)*t^4*
        G[-11*d, -9*d, c] + 291089230696965672150287761638216*Sqrt[37]*
        E^(((18*I)*d*Pi)/c)*t^5*G[-11*d, -9*d, c] + 
       4468440760046085373399746773292879*E^(((20*I)*d*Pi)/c)*t^5*
        G[-11*d, -9*d, c] + 47421302446482961755125055806040*Sqrt[37]*
        E^(((18*I)*d*Pi)/c)*t^6*G[-11*d, -9*d, c] + 
       806175640356721113968465989905585*E^(((20*I)*d*Pi)/c)*t^6*
        G[-11*d, -9*d, c] + 5177886637687598175511266711120*Sqrt[37]*
        E^(((18*I)*d*Pi)/c)*t^7*G[-11*d, -9*d, c] + 
       94698582988571504196273419694030*E^(((20*I)*d*Pi)/c)*t^7*
        G[-11*d, -9*d, c] + 364277192024220598643873205600*Sqrt[37]*
        E^(((18*I)*d*Pi)/c)*t^8*G[-11*d, -9*d, c] + 
       6973935951236000602389857517150*E^(((20*I)*d*Pi)/c)*t^8*
        G[-11*d, -9*d, c] + 14945330318702628326197182280*Sqrt[37]*
        E^(((18*I)*d*Pi)/c)*t^9*G[-11*d, -9*d, c] + 
       292223965379907055521873706695*E^(((20*I)*d*Pi)/c)*t^9*
        G[-11*d, -9*d, c] + 271733278521865969567221496*Sqrt[37]*
        E^(((18*I)*d*Pi)/c)*t^10*G[-11*d, -9*d, c] + 
       5313163006907401009488612849*E^(((20*I)*d*Pi)/c)*t^10*
        G[-11*d, -9*d, c] + 2327795200673333416389230592000000*Sqrt[5]*
        E^(((18*I)*d*Pi)/c)*G[-11*d, -8*d, c] + 
       14068956178993453673169547081809920*E^(((20*I)*d*Pi)/c)*
        G[-11*d, -8*d, c] + 5055600522734340717556948992000000*Sqrt[5]*
        E^(((18*I)*d*Pi)/c)*t*G[-11*d, -8*d, c] + 
       46366114562290788990206274751692800*E^(((20*I)*d*Pi)/c)*t*
        G[-11*d, -8*d, c] + 4542426692901692504072773632000000*Sqrt[5]*
        E^(((18*I)*d*Pi)/c)*t^2*G[-11*d, -8*d, c] + 
       60926240791856803663362131597721600*E^(((20*I)*d*Pi)/c)*t^2*
        G[-11*d, -8*d, c] + 2263343650074793861805260800000000*Sqrt[5]*
        E^(((18*I)*d*Pi)/c)*t^3*G[-11*d, -8*d, c] + 
       43064783211356191519392152734924800*E^(((20*I)*d*Pi)/c)*t^3*
        G[-11*d, -8*d, c] + 702773705361618023580057600000000*Sqrt[5]*
        E^(((18*I)*d*Pi)/c)*t^4*G[-11*d, -8*d, c] + 
       18440290601643222998715578135347200*E^(((20*I)*d*Pi)/c)*t^4*
        G[-11*d, -8*d, c] + 144184306492029311257559040000000*Sqrt[5]*
        E^(((18*I)*d*Pi)/c)*t^5*G[-11*d, -8*d, c] + 
       5060404724437474251456473538232320*E^(((20*I)*d*Pi)/c)*t^5*
        G[-11*d, -8*d, c] + 20126974109619173158010880000000*Sqrt[5]*
        E^(((18*I)*d*Pi)/c)*t^6*G[-11*d, -8*d, c] + 
       909857696427086028230939482521600*E^(((20*I)*d*Pi)/c)*t^6*
        G[-11*d, -8*d, c] + 1923741629497665331200000000000*Sqrt[5]*
        E^(((18*I)*d*Pi)/c)*t^7*G[-11*d, -8*d, c] + 
       106626647960503522798535599718400*E^(((20*I)*d*Pi)/c)*t^7*
        G[-11*d, -8*d, c] + 122796945633065932800000000000*Sqrt[5]*
        E^(((18*I)*d*Pi)/c)*t^8*G[-11*d, -8*d, c] + 
       7841248050840271977581641728000*E^(((20*I)*d*Pi)/c)*t^8*
        G[-11*d, -8*d, c] + 4792457270464512000000000000*Sqrt[5]*
        E^(((18*I)*d*Pi)/c)*t^9*G[-11*d, -8*d, c] + 
       328358493493758187624044953600*E^(((20*I)*d*Pi)/c)*t^9*
        G[-11*d, -8*d, c] + 87135586735718400000000000*Sqrt[5]*
        E^(((18*I)*d*Pi)/c)*t^10*G[-11*d, -8*d, c] + 
       5970154427159239774982635520*E^(((20*I)*d*Pi)/c)*t^10*
        G[-11*d, -8*d, c] + 57527043609536375402160327750000*Sqrt[5]*
        E^(((18*I)*d*Pi)/c)*G[-11*d, -7*d, c] + 
       15920719725682108610534094476505170*E^(((20*I)*d*Pi)/c)*
        G[-11*d, -7*d, c] + 102527434763287471055773532625000*Sqrt[5]*
        E^(((18*I)*d*Pi)/c)*t*G[-11*d, -7*d, c] + 
       49659605438961740420730473577464675*E^(((20*I)*d*Pi)/c)*t*
        G[-11*d, -7*d, c] + 74015831622366832885426636875000*Sqrt[5]*
        E^(((18*I)*d*Pi)/c)*t^2*G[-11*d, -7*d, c] + 
       62210737231982466796856448764689725*E^(((20*I)*d*Pi)/c)*t^2*
        G[-11*d, -7*d, c] + 29054083756251243151020982500000*Sqrt[5]*
        E^(((18*I)*d*Pi)/c)*t^3*G[-11*d, -7*d, c] + 
       42259546941523649855157694506768300*E^(((20*I)*d*Pi)/c)*t^3*
        G[-11*d, -7*d, c] + 6942522171672789108261401250000*Sqrt[5]*
        E^(((18*I)*d*Pi)/c)*t^4*G[-11*d, -7*d, c] + 
       17529225508891618407407594426207700*E^(((20*I)*d*Pi)/c)*t^4*
        G[-11*d, -7*d, c] + 1057337823730628756285132625000*Sqrt[5]*
        E^(((18*I)*d*Pi)/c)*t^5*G[-11*d, -7*d, c] + 
       4694374893887111698671100826345445*E^(((20*I)*d*Pi)/c)*t^5*
        G[-11*d, -7*d, c] + 102958262016092633063095875000*Sqrt[5]*
        E^(((18*I)*d*Pi)/c)*t^6*G[-11*d, -7*d, c] + 
       829127505196876850465890252184475*E^(((20*I)*d*Pi)/c)*t^6*
        G[-11*d, -7*d, c] + 6187636393044046055156250000*Sqrt[5]*
        E^(((18*I)*d*Pi)/c)*t^7*G[-11*d, -7*d, c] + 
       95994234615979916133121604434650*E^(((20*I)*d*Pi)/c)*t^7*
        G[-11*d, -7*d, c] + 215807661303143734687500000*Sqrt[5]*
        E^(((18*I)*d*Pi)/c)*t^8*G[-11*d, -7*d, c] + 
       7008006132400764466069851314250*E^(((20*I)*d*Pi)/c)*t^8*
        G[-11*d, -7*d, c] + 4556337058256581640625000*Sqrt[5]*
        E^(((18*I)*d*Pi)/c)*t^9*G[-11*d, -7*d, c] + 
       292504180729550579027481891725*E^(((20*I)*d*Pi)/c)*t^9*
        G[-11*d, -7*d, c] + 82842491968301484375000*Sqrt[5]*
        E^(((18*I)*d*Pi)/c)*t^10*G[-11*d, -7*d, c] + 
       5318257831446374164136034395*E^(((20*I)*d*Pi)/c)*t^10*
        G[-11*d, -7*d, c] + 15504697423258070639800331834228736*
        E^(((20*I)*d*Pi)/c)*G[-11*d, -6*d, c] + 
       44882175100048858488851263208816640*E^(((20*I)*d*Pi)/c)*t*
        G[-11*d, -6*d, c] + 53003857433055204713078747776942080*
        E^(((20*I)*d*Pi)/c)*t^2*G[-11*d, -6*d, c] + 
       34390235777562387269341731540172800*E^(((20*I)*d*Pi)/c)*t^3*
        G[-11*d, -6*d, c] + 13772898377051733419329946100695040*
        E^(((20*I)*d*Pi)/c)*t^4*G[-11*d, -6*d, c] + 
       3592867481807528778701452540379136*E^(((20*I)*d*Pi)/c)*t^5*
        G[-11*d, -6*d, c] + 622678925820082205367646122147840*
        E^(((20*I)*d*Pi)/c)*t^6*G[-11*d, -6*d, c] + 
       71171889562728144170317271531520*E^(((20*I)*d*Pi)/c)*t^7*
        G[-11*d, -6*d, c] + 5155634111173998837856704921600*
        E^(((20*I)*d*Pi)/c)*t^8*G[-11*d, -6*d, c] + 
       214429767670699455503275130880*E^(((20*I)*d*Pi)/c)*t^9*
        G[-11*d, -6*d, c] + 3898723048558171918241366016*E^(((20*I)*d*Pi)/c)*
        t^10*G[-11*d, -6*d, c] + 11738182047669908117620926269531250*
        E^(((20*I)*d*Pi)/c)*G[-11*d, -5*d, c] + 
       31822392739221919018734230419921875*E^(((20*I)*d*Pi)/c)*t*
        G[-11*d, -5*d, c] + 35829673865048891716394860986328125*
        E^(((20*I)*d*Pi)/c)*t^2*G[-11*d, -5*d, c] + 
       22441178694301095137895588867187500*E^(((20*I)*d*Pi)/c)*t^3*
        G[-11*d, -5*d, c] + 8755104042890214431941116210937500*
        E^(((20*I)*d*Pi)/c)*t^4*G[-11*d, -5*d, c] + 
       2240347336541971714049980517578125*E^(((20*I)*d*Pi)/c)*t^5*
        G[-11*d, -5*d, c] + 382959203122151533087287451171875*
        E^(((20*I)*d*Pi)/c)*t^6*G[-11*d, -5*d, c] + 
       43364609159740134864807128906250*E^(((20*I)*d*Pi)/c)*t^7*
        G[-11*d, -5*d, c] + 3123480736420228523254394531250*
        E^(((20*I)*d*Pi)/c)*t^8*G[-11*d, -5*d, c] + 
       129570996202134876251220703125*E^(((20*I)*d*Pi)/c)*t^9*
        G[-11*d, -5*d, c] + 2355836294584270477294921875*E^(((20*I)*d*Pi)/c)*
        t^10*G[-11*d, -5*d, c] + 6255831951667875007507834280607744*
        E^(((20*I)*d*Pi)/c)*G[-11*d, -4*d, c] + 
       16427933110826315480031165583196160*E^(((20*I)*d*Pi)/c)*t*
        G[-11*d, -4*d, c] + 18097622170614494957372932903403520*
        E^(((20*I)*d*Pi)/c)*t^2*G[-11*d, -4*d, c] + 
       11160520160947980940464136755609600*E^(((20*I)*d*Pi)/c)*t^3*
        G[-11*d, -4*d, c] + 4305443902875363144889814860431360*
        E^(((20*I)*d*Pi)/c)*t^4*G[-11*d, -4*d, c] + 
       1092787611370917725766297367609344*E^(((20*I)*d*Pi)/c)*t^5*
        G[-11*d, -4*d, c] + 185721227793376528422626981314560*
        E^(((20*I)*d*Pi)/c)*t^6*G[-11*d, -4*d, c] + 
       20948115316241005762079442862080*E^(((20*I)*d*Pi)/c)*t^7*
        G[-11*d, -4*d, c] + 1505264381749267848048830054400*
        E^(((20*I)*d*Pi)/c)*t^8*G[-11*d, -4*d, c] + 
       62373991020284820319654379520*E^(((20*I)*d*Pi)/c)*t^9*
        G[-11*d, -4*d, c] + 1134072564005178551266443264*E^(((20*I)*d*Pi)/c)*
        t^10*G[-11*d, -4*d, c] + 2049848401166334408825088680967740*
        E^(((20*I)*d*Pi)/c)*G[-11*d, -3*d, c] + 
       5477142728744499301339511389523850*E^(((20*I)*d*Pi)/c)*t*
        G[-11*d, -3*d, c] + 6114519984240434854983311143996950*
        E^(((20*I)*d*Pi)/c)*t^2*G[-11*d, -3*d, c] + 
       3809543403137649060082140230394600*E^(((20*I)*d*Pi)/c)*t^3*
        G[-11*d, -3*d, c] + 1481219123702153769637088907515400*
        E^(((20*I)*d*Pi)/c)*t^4*G[-11*d, -3*d, c] + 
       378192003435981015030083459684790*E^(((20*I)*d*Pi)/c)*t^5*
        G[-11*d, -3*d, c] + 64553298471810792513377785881450*
        E^(((20*I)*d*Pi)/c)*t^6*G[-11*d, -3*d, c] + 
       7302913689573589687999327932300*E^(((20*I)*d*Pi)/c)*t^7*
        G[-11*d, -3*d, c] + 525725526163873334101608613500*
        E^(((20*I)*d*Pi)/c)*t^8*G[-11*d, -3*d, c] + 
       21803043335587929769244422950*E^(((20*I)*d*Pi)/c)*t^9*
        G[-11*d, -3*d, c] + 396418969737962359440807690*E^(((20*I)*d*Pi)/c)*
        t^10*G[-11*d, -3*d, c] + 319036495237613483008837015306240*
        E^(((20*I)*d*Pi)/c)*G[-11*d, -2*d, c] + 
       910548472159838734656840112537600*E^(((20*I)*d*Pi)/c)*t*
        G[-11*d, -2*d, c] + 1069940892488998143545168442163200*
        E^(((20*I)*d*Pi)/c)*t^2*G[-11*d, -2*d, c] + 
       693803008128889898506769045913600*E^(((20*I)*d*Pi)/c)*t^3*
        G[-11*d, -2*d, c] + 278239485139070894870398461542400*
        E^(((20*I)*d*Pi)/c)*t^4*G[-11*d, -2*d, c] + 
       72726263187735641380551304151040*E^(((20*I)*d*Pi)/c)*t^5*
        G[-11*d, -2*d, c] + 12627965461985430906525922099200*
        E^(((20*I)*d*Pi)/c)*t^6*G[-11*d, -2*d, c] + 
       1445496741397456941478497484800*E^(((20*I)*d*Pi)/c)*t^7*
        G[-11*d, -2*d, c] + 104809715283998078545821696000*
        E^(((20*I)*d*Pi)/c)*t^8*G[-11*d, -2*d, c] + 
       4361061613083276190823219200*E^(((20*I)*d*Pi)/c)*t^9*
        G[-11*d, -2*d, c] + 79292029328786839833149440*E^(((20*I)*d*Pi)/c)*
        t^10*G[-11*d, -2*d, c] + 13764804295440003823826398319356*
        E^(((20*I)*d*Pi)/c)*G[-11*d, -d, c] + 
       40887534236908487935576071739690*E^(((20*I)*d*Pi)/c)*t*
        G[-11*d, -d, c] + 49573347169169901142768629046230*
        E^(((20*I)*d*Pi)/c)*t^2*G[-11*d, -d, c] + 
       32941862489459511719627540490600*E^(((20*I)*d*Pi)/c)*t^3*
        G[-11*d, -d, c] + 13462309284884122357716729057240*
        E^(((20*I)*d*Pi)/c)*t^4*G[-11*d, -d, c] + 
       3569086073686103114776608259206*E^(((20*I)*d*Pi)/c)*t^5*
        G[-11*d, -d, c] + 626135168174944150455205332090*E^(((20*I)*d*Pi)/c)*
        t^6*G[-11*d, -d, c] + 72176382509277620581931805420*
        E^(((20*I)*d*Pi)/c)*t^7*G[-11*d, -d, c] + 
       5255624963810194517949065100*E^(((20*I)*d*Pi)/c)*t^8*G[-11*d, -d, c] + 
       219106220245689997531442230*E^(((20*I)*d*Pi)/c)*t^9*G[-11*d, -d, c] + 
       3983749459012545409662586*E^(((20*I)*d*Pi)/c)*t^10*G[-11*d, -d, c]))/
     (c^5*E^(((20*I)*d*Pi)/c))
 
DResC[12] = ((-1/36096171280107793435297698696658944000000*I)*Pi^2*(6 + t)*
      (1061538561344876863604144983769088*G[-12*d, -23*d, c] + 
       3074543649442507141950803733381120*t*G[-12*d, -23*d, c] + 
       3601865810141889449281553086414848*t^2*G[-12*d, -23*d, c] + 
       2292562168880700258325999719677952*t^3*G[-12*d, -23*d, c] + 
       889889838872444354373473251196928*t^4*G[-12*d, -23*d, c] + 
       222319476780341040690390724884480*t^5*G[-12*d, -23*d, c] + 
       36487547825342567422482266485248*t^6*G[-12*d, -23*d, c] + 
       3909671438558044903214714330880*t^7*G[-12*d, -23*d, c] + 
       263173164911523266151059928640*t^8*G[-12*d, -23*d, c] + 
       10095648700457259111152965560*t^9*G[-12*d, -23*d, c] + 
       168260811674287651852549426*t^10*G[-12*d, -23*d, c] + 
       24732433352656525508983751455014912*E^(((2*I)*d*Pi)/c)*
        G[-12*d, -22*d, c] + 68850721633922989456312312906383360*
        E^(((2*I)*d*Pi)/c)*t*G[-12*d, -22*d, c] + 
       78135490151848261974697211483652096*E^(((2*I)*d*Pi)/c)*t^2*
        G[-12*d, -22*d, c] + 48491579158846405363046299723628544*
        E^(((2*I)*d*Pi)/c)*t^3*G[-12*d, -22*d, c] + 
       18455706913332347741560992260161536*E^(((2*I)*d*Pi)/c)*t^4*
        G[-12*d, -22*d, c] + 4542673001978178356669667814146048*
        E^(((2*I)*d*Pi)/c)*t^5*G[-12*d, -22*d, c] + 
       737579433667387327198222243332096*E^(((2*I)*d*Pi)/c)*t^6*
        G[-12*d, -22*d, c] + 78460050661754537954967489085440*
        E^(((2*I)*d*Pi)/c)*t^7*G[-12*d, -22*d, c] + 
       5258443293274921282386326978560*E^(((2*I)*d*Pi)/c)*t^8*
        G[-12*d, -22*d, c] + 201325494693798244906916904960*
        E^(((2*I)*d*Pi)/c)*t^9*G[-12*d, -22*d, c] + 
       3355424911563304081781948416*E^(((2*I)*d*Pi)/c)*t^10*
        G[-12*d, -22*d, c] + 162567140379770826541694617814827008*
        E^(((4*I)*d*Pi)/c)*G[-12*d, -21*d, c] + 
       422339650435739289563526779374141440*E^(((4*I)*d*Pi)/c)*t*
        G[-12*d, -21*d, c] + 453863810349179973597886002493784064*
        E^(((4*I)*d*Pi)/c)*t^2*G[-12*d, -21*d, c] + 
       269803463138840888716940596005175296*E^(((4*I)*d*Pi)/c)*t^3*
        G[-12*d, -21*d, c] + 99299183026397983203006187219943424*
        E^(((4*I)*d*Pi)/c)*t^4*G[-12*d, -21*d, c] + 
       23827179660519989996233011996383232*E^(((4*I)*d*Pi)/c)*t^5*
        G[-12*d, -21*d, c] + 3797721433361518453966334977534464*
        E^(((4*I)*d*Pi)/c)*t^6*G[-12*d, -21*d, c] + 
       398913646497834483159190610952960*E^(((4*I)*d*Pi)/c)*t^7*
        G[-12*d, -21*d, c] + 26531948880083420359648527263040*
        E^(((4*I)*d*Pi)/c)*t^8*G[-12*d, -21*d, c] + 
       1012291550632140849657336455640*E^(((4*I)*d*Pi)/c)*t^9*
        G[-12*d, -21*d, c] + 16871525843869014160955607594*E^(((4*I)*d*Pi)/c)*
        t^10*G[-12*d, -21*d, c] + 514755302700744599907023458519744512*
        E^(((6*I)*d*Pi)/c)*G[-12*d, -20*d, c] + 
       1304572804454814041143643519770951680*E^(((6*I)*d*Pi)/c)*t*
        G[-12*d, -20*d, c] + 1375860017413237732026833654809362432*
        E^(((6*I)*d*Pi)/c)*t^2*G[-12*d, -20*d, c] + 
       806211934271268868570572200783904768*E^(((6*I)*d*Pi)/c)*t^3*
        G[-12*d, -20*d, c] + 293481862299224550054622290669207552*
        E^(((6*I)*d*Pi)/c)*t^4*G[-12*d, -20*d, c] + 
       69845008712951193610987386678804480*E^(((6*I)*d*Pi)/c)*t^5*
        G[-12*d, -20*d, c] + 11066190918404891209847631230533632*
        E^(((6*I)*d*Pi)/c)*t^6*G[-12*d, -20*d, c] + 
       1157683388123247137285285106155520*E^(((6*I)*d*Pi)/c)*t^7*
        G[-12*d, -20*d, c] + 76808252477536991296009650831360*
        E^(((6*I)*d*Pi)/c)*t^8*G[-12*d, -20*d, c] + 
       2927213808794593107549974691840*E^(((6*I)*d*Pi)/c)*t^9*
        G[-12*d, -20*d, c] + 48786896813243218459166244864*E^(((6*I)*d*Pi)/c)*
        t^10*G[-12*d, -20*d, c] + 1014291199242766917762048000000000000*
        E^(((8*I)*d*Pi)/c)*G[-12*d, -19*d, c] + 
       2630243996943922233810777600000000000*E^(((8*I)*d*Pi)/c)*t*
        G[-12*d, -19*d, c] + 2816876718811720289725545600000000000*
        E^(((8*I)*d*Pi)/c)*t^2*G[-12*d, -19*d, c] + 
       1668403347887461002676848000000000000*E^(((8*I)*d*Pi)/c)*t^3*
        G[-12*d, -19*d, c] + 612008924316163682873796000000000000*
        E^(((8*I)*d*Pi)/c)*t^4*G[-12*d, -19*d, c] + 
       146449909466607743094715650000000000*E^(((8*I)*d*Pi)/c)*t^5*
        G[-12*d, -19*d, c] + 23292717161434379254150087500000000*
        E^(((8*I)*d*Pi)/c)*t^6*G[-12*d, -19*d, c] + 
       2443025572525581736816406250000000*E^(((8*I)*d*Pi)/c)*t^7*
        G[-12*d, -19*d, c] + 162337540905762633178710937500000*
        E^(((8*I)*d*Pi)/c)*t^8*G[-12*d, -19*d, c] + 
       6191176378415537796020507812500*E^(((8*I)*d*Pi)/c)*t^9*
        G[-12*d, -19*d, c] + 103186272973592296600341796875*
        E^(((8*I)*d*Pi)/c)*t^10*G[-12*d, -19*d, c] + 
       1418258097498967267982868171014012928*E^(((10*I)*d*Pi)/c)*
        G[-12*d, -18*d, c] + 3900743860394238168642071532845137920*
        E^(((10*I)*d*Pi)/c)*t*G[-12*d, -18*d, c] + 
       4357291965202274692942631551755091968*E^(((10*I)*d*Pi)/c)*t^2*
        G[-12*d, -18*d, c] + 2661528532844947896355621439570706432*
        E^(((10*I)*d*Pi)/c)*t^3*G[-12*d, -18*d, c] + 
       998698008586760171594888316922626048*E^(((10*I)*d*Pi)/c)*t^4*
        G[-12*d, -18*d, c] + 242966412490608203398510719679856640*
        E^(((10*I)*d*Pi)/c)*t^5*G[-12*d, -18*d, c] + 
       39099852749649554450712929205485568*E^(((10*I)*d*Pi)/c)*t^6*
        G[-12*d, -18*d, c] + 4133440396920354595472169165127680*
        E^(((10*I)*d*Pi)/c)*t^7*G[-12*d, -18*d, c] + 
       275974798602979229190313570467840*E^(((10*I)*d*Pi)/c)*t^8*
        G[-12*d, -18*d, c] + 10547858722248435654702409973760*
        E^(((10*I)*d*Pi)/c)*t^9*G[-12*d, -18*d, c] + 
       175797645370807260911706832896*E^(((10*I)*d*Pi)/c)*t^10*
        G[-12*d, -18*d, c] + 71342819254578478454434154151936*
        E^(((10*I)*d*Pi)/c)*G[-12*d, -17*d, c] + 
       1540189318136970068665049481417326592*E^(((12*I)*d*Pi)/c)*
        G[-12*d, -17*d, c] + 111942612818427571248121546014720*
        E^(((10*I)*d*Pi)/c)*t*G[-12*d, -17*d, c] + 
       4562537643892690854913555737323765760*E^(((12*I)*d*Pi)/c)*t*
        G[-12*d, -17*d, c] + 64964629141549130608374859038720*
        E^(((10*I)*d*Pi)/c)*t^2*G[-12*d, -17*d, c] + 
       5399202855687969990878583690808590336*E^(((12*I)*d*Pi)/c)*t^2*
        G[-12*d, -17*d, c] + 18331663326535970639861866168320*
        E^(((10*I)*d*Pi)/c)*t^3*G[-12*d, -17*d, c] + 
       3447308461595806465283838618130120704*E^(((12*I)*d*Pi)/c)*t^3*
        G[-12*d, -17*d, c] + 2730685455348271653499387084800*
        E^(((10*I)*d*Pi)/c)*t^4*G[-12*d, -17*d, c] + 
       1337652369989941795692260091055128576*E^(((12*I)*d*Pi)/c)*t^4*
        G[-12*d, -17*d, c] + 215272458862662535840015792128*
        E^(((10*I)*d*Pi)/c)*t^5*G[-12*d, -17*d, c] + 
       333606887653359451349163323417453568*E^(((12*I)*d*Pi)/c)*t^5*
        G[-12*d, -17*d, c] + 8565575097743431954728030720*E^(((10*I)*d*Pi)/c)*
        t^6*G[-12*d, -17*d, c] + 54646717608807081898719207008007936*
        E^(((12*I)*d*Pi)/c)*t^6*G[-12*d, -17*d, c] + 
       185435126741805418762817280*E^(((10*I)*d*Pi)/c)*t^7*
        G[-12*d, -17*d, c] + 5846269315973180344948577263655040*
        E^(((12*I)*d*Pi)/c)*t^7*G[-12*d, -17*d, c] + 
       3939922287810619778761280*E^(((10*I)*d*Pi)/c)*t^8*G[-12*d, -17*d, c] + 
       393135899478522647077581721268960*E^(((12*I)*d*Pi)/c)*t^8*
        G[-12*d, -17*d, c] + 4260582260537419696440*E^(((10*I)*d*Pi)/c)*t^9*
        G[-12*d, -17*d, c] + 15074367892356373512471464533860*
        E^(((12*I)*d*Pi)/c)*t^9*G[-12*d, -17*d, c] + 71009704342290328274*
        E^(((10*I)*d*Pi)/c)*t^10*G[-12*d, -17*d, c] + 
       251239464872606225207857742231*E^(((12*I)*d*Pi)/c)*t^10*
        G[-12*d, -17*d, c] + 248204952008753035557830788355457024*
        E^(((12*I)*d*Pi)/c)*G[-12*d, -16*d, c] + 
       1414395898215232127020264726984654848*E^(((14*I)*d*Pi)/c)*
        G[-12*d, -16*d, c] + 482438580068191777310573955467182080*
        E^(((12*I)*d*Pi)/c)*t*G[-12*d, -16*d, c] + 
       4471872742688225972303643599217623040*E^(((14*I)*d*Pi)/c)*t*
        G[-12*d, -16*d, c] + 384093350882904814942680538215874560*
        E^(((12*I)*d*Pi)/c)*t^2*G[-12*d, -16*d, c] + 
       5596892490415641836471906284112707584*E^(((14*I)*d*Pi)/c)*t^2*
        G[-12*d, -16*d, c] + 167278791521372666560734858471014400*
        E^(((12*I)*d*Pi)/c)*t^3*G[-12*d, -16*d, c] + 
       3742180002570277732981574437988990976*E^(((14*I)*d*Pi)/c)*t^3*
        G[-12*d, -16*d, c] + 44586253987201865719632903410810880*
        E^(((12*I)*d*Pi)/c)*t^4*G[-12*d, -16*d, c] + 
       1506023818890461769424494387573817344*E^(((14*I)*d*Pi)/c)*t^4*
        G[-12*d, -16*d, c] + 7679402214799007092166175397773312*
        E^(((12*I)*d*Pi)/c)*t^5*G[-12*d, -16*d, c] + 
       386147430228618950155010375776468992*E^(((14*I)*d*Pi)/c)*t^5*
        G[-12*d, -16*d, c] + 878975469811069875720349192028160*
        E^(((12*I)*d*Pi)/c)*t^6*G[-12*d, -16*d, c] + 
       64531458774964407515073334355165184*E^(((14*I)*d*Pi)/c)*t^6*
        G[-12*d, -16*d, c] + 67801014985253209164763543633920*
        E^(((12*I)*d*Pi)/c)*t^7*G[-12*d, -16*d, c] + 
       6997380675335836401263349344501760*E^(((14*I)*d*Pi)/c)*t^7*
        G[-12*d, -16*d, c] + 3522308855134265969965814251520*
        E^(((12*I)*d*Pi)/c)*t^8*G[-12*d, -16*d, c] + 
       474336711882650077524893357834240*E^(((14*I)*d*Pi)/c)*t^8*
        G[-12*d, -16*d, c] + 117210428311564302538883727360*
        E^(((12*I)*d*Pi)/c)*t^9*G[-12*d, -16*d, c] + 
       18253219322952971435105939619840*E^(((14*I)*d*Pi)/c)*t^9*
        G[-12*d, -16*d, c] + 1953507138526071708981395456*E^(((12*I)*d*Pi)/c)*
        t^10*G[-12*d, -16*d, c] + 304220322049216190585098993664*
        E^(((14*I)*d*Pi)/c)*t^10*G[-12*d, -16*d, c] + 
       164930375063865298160804732828909568*Sqrt[33]*E^(((14*I)*d*Pi)/c)*
        G[-12*d, -15*d, c] + 1206824402106170159482493614939963392*
        E^(((16*I)*d*Pi)/c)*G[-12*d, -15*d, c] + 
       386447570551332288472316276629831680*Sqrt[33]*E^(((14*I)*d*Pi)/c)*t*
        G[-12*d, -15*d, c] + 3945743261567603054981319639104225280*
        E^(((16*I)*d*Pi)/c)*t*G[-12*d, -15*d, c] + 
       365794041789595729685509643495669760*Sqrt[33]*E^(((14*I)*d*Pi)/c)*t^2*
        G[-12*d, -15*d, c] + 5098231569465421061763998244598382592*
        E^(((16*I)*d*Pi)/c)*t^2*G[-12*d, -15*d, c] + 
       189125288960849284213096127199313920*Sqrt[33]*E^(((14*I)*d*Pi)/c)*t^3*
        G[-12*d, -15*d, c] + 3507932633670360783770030025090859008*
        E^(((16*I)*d*Pi)/c)*t^3*G[-12*d, -15*d, c] + 
       60376250262474378231298048680099840*Sqrt[33]*E^(((14*I)*d*Pi)/c)*t^4*
        G[-12*d, -15*d, c] + 1446445275006139376681013715136397312*
        E^(((16*I)*d*Pi)/c)*t^4*G[-12*d, -15*d, c] + 
       12658422421712182579402219110365184*Sqrt[33]*E^(((14*I)*d*Pi)/c)*t^5*
        G[-12*d, -15*d, c] + 378082322467071545495092182822743040*
        E^(((16*I)*d*Pi)/c)*t^5*G[-12*d, -15*d, c] + 
       1793285254005445256086048787366400*Sqrt[33]*E^(((14*I)*d*Pi)/c)*t^6*
        G[-12*d, -15*d, c] + 64088895260141846023039621468353792*
        E^(((16*I)*d*Pi)/c)*t^6*G[-12*d, -15*d, c] + 
       171752504680411295841938506602240*Sqrt[33]*E^(((14*I)*d*Pi)/c)*t^7*
        G[-12*d, -15*d, c] + 7016721386294580175329938795790720*
        E^(((16*I)*d*Pi)/c)*t^7*G[-12*d, -15*d, c] + 
       10742408256495722777262911615040*Sqrt[33]*E^(((14*I)*d*Pi)/c)*t^8*
        G[-12*d, -15*d, c] + 478380288428597713852763887577760*
        E^(((16*I)*d*Pi)/c)*t^8*G[-12*d, -15*d, c] + 
       398012837536323376697547744120*Sqrt[33]*E^(((14*I)*d*Pi)/c)*t^9*
        G[-12*d, -15*d, c] + 18455477382266331122225379407340*
        E^(((16*I)*d*Pi)/c)*t^9*G[-12*d, -15*d, c] + 
       6633547292272056278292462402*Sqrt[33]*E^(((14*I)*d*Pi)/c)*t^10*
        G[-12*d, -15*d, c] + 307591289704438852037089656789*
        E^(((16*I)*d*Pi)/c)*t^10*G[-12*d, -15*d, c] + 
       3652822336730773218334548588232704*E^(((14*I)*d*Pi)/c)*
        G[-12*d, -14*d, c] + 348917726414227287281834995381960704*Sqrt[13]*
        E^(((16*I)*d*Pi)/c)*G[-12*d, -14*d, c] + 
       1048137554928124563554304000000000000*E^(((18*I)*d*Pi)/c)*
        G[-12*d, -14*d, c] + 5488134682028690029874032127508480*
        E^(((14*I)*d*Pi)/c)*t*G[-12*d, -14*d, c] + 
       975836711053016762793018879576637440*Sqrt[13]*E^(((16*I)*d*Pi)/c)*t*
        G[-12*d, -14*d, c] + 3390655263741033918234624000000000000*
        E^(((18*I)*d*Pi)/c)*t*G[-12*d, -14*d, c] + 
       3124358350657785108615839455641600*E^(((14*I)*d*Pi)/c)*t^2*
        G[-12*d, -14*d, c] + 1089914006201512750343065267297320960*Sqrt[13]*
        E^(((16*I)*d*Pi)/c)*t^2*G[-12*d, -14*d, c] + 
       4322009513158729952919552000000000000*E^(((18*I)*d*Pi)/c)*t^2*
        G[-12*d, -14*d, c] + 894285852903193048183266355445760*
        E^(((14*I)*d*Pi)/c)*t^3*G[-12*d, -14*d, c] + 
       657752589363732849299279910619054080*Sqrt[13]*E^(((16*I)*d*Pi)/c)*t^3*
        G[-12*d, -14*d, c] + 2934622640592676454400000000000000000*
        E^(((18*I)*d*Pi)/c)*t^3*G[-12*d, -14*d, c] + 
       142393814520949887390595122462720*E^(((14*I)*d*Pi)/c)*t^4*
        G[-12*d, -14*d, c] + 242301282082283846668053735958118400*Sqrt[13]*
        E^(((16*I)*d*Pi)/c)*t^4*G[-12*d, -14*d, c] + 
       1196175740381260185600000000000000000*E^(((18*I)*d*Pi)/c)*t^4*
        G[-12*d, -14*d, c] + 13194590218706463393333255340032*
        E^(((14*I)*d*Pi)/c)*t^5*G[-12*d, -14*d, c] + 
       57787613532048683634374249401024512*Sqrt[13]*E^(((16*I)*d*Pi)/c)*t^5*
        G[-12*d, -14*d, c] + 309798499382323200000000000000000000*
        E^(((18*I)*d*Pi)/c)*t^5*G[-12*d, -14*d, c] + 
       742708171794713323265379532800*E^(((14*I)*d*Pi)/c)*t^6*
        G[-12*d, -14*d, c] + 9136260922716659540804497393582080*Sqrt[13]*
        E^(((16*I)*d*Pi)/c)*t^6*G[-12*d, -14*d, c] + 
       52157833871731200000000000000000000*E^(((18*I)*d*Pi)/c)*t^6*
        G[-12*d, -14*d, c] + 27500030387509852303282667520*
        E^(((14*I)*d*Pi)/c)*t^7*G[-12*d, -14*d, c] + 
       952872723484296137979378920325120*Sqrt[13]*E^(((16*I)*d*Pi)/c)*t^7*
        G[-12*d, -14*d, c] + 5684217600000000000000000000000000*
        E^(((18*I)*d*Pi)/c)*t^7*G[-12*d, -14*d, c] + 
       638457839877385587963985920*E^(((14*I)*d*Pi)/c)*t^8*
        G[-12*d, -14*d, c] + 63074496419798124259122998149120*Sqrt[13]*
        E^(((16*I)*d*Pi)/c)*t^8*G[-12*d, -14*d, c] + 
       386477200000000000000000000000000*E^(((18*I)*d*Pi)/c)*t^8*
        G[-12*d, -14*d, c] + 3641141118755388795125760*E^(((14*I)*d*Pi)/c)*
        t^9*G[-12*d, -14*d, c] + 2401276741511590076919589109760*Sqrt[13]*
        E^(((16*I)*d*Pi)/c)*t^9*G[-12*d, -14*d, c] + 
       14892000000000000000000000000000*E^(((18*I)*d*Pi)/c)*t^9*
        G[-12*d, -14*d, c] + 60685685312589813252096*E^(((14*I)*d*Pi)/c)*t^10*
        G[-12*d, -14*d, c] + 40021279025193167948659818496*Sqrt[13]*
        E^(((16*I)*d*Pi)/c)*t^10*G[-12*d, -14*d, c] + 
       248200000000000000000000000000*E^(((18*I)*d*Pi)/c)*t^10*
        G[-12*d, -14*d, c] + 563313335548646310128640000000000000*
        E^(((16*I)*d*Pi)/c)*G[-12*d, -13*d, c] + 
       129625388096350130456623095729881088*Sqrt[73]*E^(((18*I)*d*Pi)/c)*
        G[-12*d, -13*d, c] + 989541138055140403639433946766245888*
        E^(((20*I)*d*Pi)/c)*G[-12*d, -13*d, c] + 
       1165272453016434863278272000000000000*E^(((16*I)*d*Pi)/c)*t*
        G[-12*d, -13*d, c] + 414697581909507793948413394523258880*Sqrt[73]*
        E^(((18*I)*d*Pi)/c)*t*G[-12*d, -13*d, c] + 
       2992852320214207285690922861541457920*E^(((20*I)*d*Pi)/c)*t*
        G[-12*d, -13*d, c] + 974962517844458418026256000000000000*
        E^(((16*I)*d*Pi)/c)*t^2*G[-12*d, -13*d, c] + 
       528675462213648047710174805713551360*Sqrt[73]*E^(((18*I)*d*Pi)/c)*t^2*
        G[-12*d, -13*d, c] + 3521474516541514674555984129825374208*
        E^(((20*I)*d*Pi)/c)*t^2*G[-12*d, -13*d, c] + 
       442995949948190794282800000000000000*E^(((16*I)*d*Pi)/c)*t^3*
        G[-12*d, -13*d, c] + 360331895372910880255974034767544320*Sqrt[73]*
        E^(((18*I)*d*Pi)/c)*t^3*G[-12*d, -13*d, c] + 
       2203158695567496615394529365917499392*E^(((20*I)*d*Pi)/c)*t^3*
        G[-12*d, -13*d, c] + 122841162777269558567700000000000000*
        E^(((16*I)*d*Pi)/c)*t^4*G[-12*d, -13*d, c] + 
       147513790984697067359160735365283840*Sqrt[73]*E^(((18*I)*d*Pi)/c)*t^4*
        G[-12*d, -13*d, c] + 832592620688456303802373060498341888*
        E^(((20*I)*d*Pi)/c)*t^4*G[-12*d, -13*d, c] + 
       22040522570267526702206250000000000*E^(((16*I)*d*Pi)/c)*t^5*
        G[-12*d, -13*d, c] + 38348675477509777159952777494201344*Sqrt[73]*
        E^(((18*I)*d*Pi)/c)*t^5*G[-12*d, -13*d, c] + 
       202227329568123073348142145682406400*E^(((20*I)*d*Pi)/c)*t^5*
        G[-12*d, -13*d, c] + 2640769573052583718073437500000000*
        E^(((16*I)*d*Pi)/c)*t^6*G[-12*d, -13*d, c] + 
       6474891129896957074986657782419200*Sqrt[73]*E^(((18*I)*d*Pi)/c)*t^6*
        G[-12*d, -13*d, c] + 32386756331854765490137577750884608*
        E^(((20*I)*d*Pi)/c)*t^6*G[-12*d, -13*d, c] + 
       214414037250809348144531250000000*E^(((16*I)*d*Pi)/c)*t^7*
        G[-12*d, -13*d, c] + 707023992931782279883413695859840*Sqrt[73]*
        E^(((18*I)*d*Pi)/c)*t^7*G[-12*d, -13*d, c] + 
       3407263654017756447980424347767680*E^(((20*I)*d*Pi)/c)*t^7*
        G[-12*d, -13*d, c] + 11708504396011906127929687500000*
        E^(((16*I)*d*Pi)/c)*t^8*G[-12*d, -13*d, c] + 
       48127626018179820877546647772640*Sqrt[73]*E^(((18*I)*d*Pi)/c)*t^8*
        G[-12*d, -13*d, c] + 226731390453722432093615656452640*
        E^(((20*I)*d*Pi)/c)*t^8*G[-12*d, -13*d, c] + 
       402308071478891372680664062500*E^(((16*I)*d*Pi)/c)*t^9*
        G[-12*d, -13*d, c] + 1855442194375982780369010876420*Sqrt[73]*
        E^(((18*I)*d*Pi)/c)*t^9*G[-12*d, -13*d, c] + 
       8652596166389954042260563844860*E^(((20*I)*d*Pi)/c)*t^9*
        G[-12*d, -13*d, c] + 6705134524648189544677734375*E^(((16*I)*d*Pi)/c)*
        t^10*G[-12*d, -13*d, c] + 30924036572933046339483514607*Sqrt[73]*
        E^(((18*I)*d*Pi)/c)*t^10*G[-12*d, -13*d, c] + 
       144209936106499234037676064081*E^(((20*I)*d*Pi)/c)*t^10*
        G[-12*d, -13*d, c] + 703320187870285515397862649615089664*Sqrt[3]*
        E^(((18*I)*d*Pi)/c)*G[-12*d, -12*d, c] + 
       378458379912567621079642434711846912*Sqrt[6]*E^(((20*I)*d*Pi)/c)*
        G[-12*d, -12*d, c] + 1172523065274318177766197807758180352*
        E^(((22*I)*d*Pi)/c)*G[-12*d, -12*d, c] + 
       1867288357479168218901144489783459840*Sqrt[3]*E^(((18*I)*d*Pi)/c)*t*
        G[-12*d, -12*d, c] + 1274862768759892066035169474117632000*Sqrt[6]*
        E^(((20*I)*d*Pi)/c)*t*G[-12*d, -12*d, c] + 
       2655754448812953553200897655685775360*E^(((22*I)*d*Pi)/c)*t*
        G[-12*d, -12*d, c] + 1975044966961755950200575640322703360*Sqrt[3]*
        E^(((18*I)*d*Pi)/c)*t^2*G[-12*d, -12*d, c] + 
       1701424148904308268644553620201668608*Sqrt[6]*E^(((20*I)*d*Pi)/c)*t^2*
        G[-12*d, -12*d, c] + 2459132107595297243366662181241225216*
        E^(((22*I)*d*Pi)/c)*t^2*G[-12*d, -12*d, c] + 
       1128427030377886011590517567290081280*Sqrt[3]*E^(((18*I)*d*Pi)/c)*t^3*
        G[-12*d, -12*d, c] + 1206094773410069649295921029423562752*Sqrt[6]*
        E^(((20*I)*d*Pi)/c)*t^3*G[-12*d, -12*d, c] + 
       1257840875260379329074187265611137024*E^(((22*I)*d*Pi)/c)*t^3*
        G[-12*d, -12*d, c] + 394409602788519494217810896643686400*Sqrt[3]*
        E^(((18*I)*d*Pi)/c)*t^4*G[-12*d, -12*d, c] + 
       509792631520580531302001383632273408*Sqrt[6]*E^(((20*I)*d*Pi)/c)*t^4*
        G[-12*d, -12*d, c] + 401141259285988046510143942642630656*
        E^(((22*I)*d*Pi)/c)*t^4*G[-12*d, -12*d, c] + 
       89699489822835879230427186899976192*Sqrt[3]*E^(((18*I)*d*Pi)/c)*t^5*
        G[-12*d, -12*d, c] + 135824486700334478516096173753761792*Sqrt[6]*
        E^(((20*I)*d*Pi)/c)*t^5*G[-12*d, -12*d, c] + 
       84623241382215646022981112570052608*E^(((22*I)*d*Pi)/c)*t^5*
        G[-12*d, -12*d, c] + 13628903148794354502311335774126080*Sqrt[3]*
        E^(((18*I)*d*Pi)/c)*t^6*G[-12*d, -12*d, c] + 
       23342576641968635242366775599300608*Sqrt[6]*E^(((20*I)*d*Pi)/c)*t^6*
        G[-12*d, -12*d, c] + 12108900123510879034425003649007616*
        E^(((22*I)*d*Pi)/c)*t^6*G[-12*d, -12*d, c] + 
       1379496974890694163493107447889920*Sqrt[3]*E^(((18*I)*d*Pi)/c)*t^7*
        G[-12*d, -12*d, c] + 2579107856344832797439855217868800*Sqrt[6]*
        E^(((20*I)*d*Pi)/c)*t^7*G[-12*d, -12*d, c] + 
       1171770808282428499991866889994240*E^(((22*I)*d*Pi)/c)*t^7*
        G[-12*d, -12*d, c] + 89570673545000609132740261969920*Sqrt[3]*
        E^(((18*I)*d*Pi)/c)*t^8*G[-12*d, -12*d, c] + 
       176780786852434376174461947740160*Sqrt[6]*E^(((20*I)*d*Pi)/c)*t^8*
        G[-12*d, -12*d, c] + 73865290547502636735028537589760*
        E^(((22*I)*d*Pi)/c)*t^8*G[-12*d, -12*d, c] + 
       3379508513043211892220399452160*Sqrt[3]*E^(((18*I)*d*Pi)/c)*t^9*
        G[-12*d, -12*d, c] + 6836076287699094049692498001920*Sqrt[6]*
        E^(((20*I)*d*Pi)/c)*t^9*G[-12*d, -12*d, c] + 
       2747411039349187573251739484160*E^(((22*I)*d*Pi)/c)*t^9*
        G[-12*d, -12*d, c] + 56325141884053531537006657536*Sqrt[3]*
        E^(((18*I)*d*Pi)/c)*t^10*G[-12*d, -12*d, c] + 
       113934604794984900828208300032*Sqrt[6]*E^(((20*I)*d*Pi)/c)*t^10*
        G[-12*d, -12*d, c] + 45790183989153126220862324736*
        E^(((22*I)*d*Pi)/c)*t^10*G[-12*d, -12*d, c] + 
       563313335548646310128640000000000000*E^(((18*I)*d*Pi)/c)*
        G[-12*d, -11*d, c] + 129625388096350130456623095729881088*Sqrt[73]*
        E^(((20*I)*d*Pi)/c)*G[-12*d, -11*d, c] + 
       989541138055140403639433946766245888*E^(((22*I)*d*Pi)/c)*
        G[-12*d, -11*d, c] + 1165272453016434863278272000000000000*
        E^(((18*I)*d*Pi)/c)*t*G[-12*d, -11*d, c] + 
       414697581909507793948413394523258880*Sqrt[73]*E^(((20*I)*d*Pi)/c)*t*
        G[-12*d, -11*d, c] + 2992852320214207285690922861541457920*
        E^(((22*I)*d*Pi)/c)*t*G[-12*d, -11*d, c] + 
       974962517844458418026256000000000000*E^(((18*I)*d*Pi)/c)*t^2*
        G[-12*d, -11*d, c] + 528675462213648047710174805713551360*Sqrt[73]*
        E^(((20*I)*d*Pi)/c)*t^2*G[-12*d, -11*d, c] + 
       3521474516541514674555984129825374208*E^(((22*I)*d*Pi)/c)*t^2*
        G[-12*d, -11*d, c] + 442995949948190794282800000000000000*
        E^(((18*I)*d*Pi)/c)*t^3*G[-12*d, -11*d, c] + 
       360331895372910880255974034767544320*Sqrt[73]*E^(((20*I)*d*Pi)/c)*t^3*
        G[-12*d, -11*d, c] + 2203158695567496615394529365917499392*
        E^(((22*I)*d*Pi)/c)*t^3*G[-12*d, -11*d, c] + 
       122841162777269558567700000000000000*E^(((18*I)*d*Pi)/c)*t^4*
        G[-12*d, -11*d, c] + 147513790984697067359160735365283840*Sqrt[73]*
        E^(((20*I)*d*Pi)/c)*t^4*G[-12*d, -11*d, c] + 
       832592620688456303802373060498341888*E^(((22*I)*d*Pi)/c)*t^4*
        G[-12*d, -11*d, c] + 22040522570267526702206250000000000*
        E^(((18*I)*d*Pi)/c)*t^5*G[-12*d, -11*d, c] + 
       38348675477509777159952777494201344*Sqrt[73]*E^(((20*I)*d*Pi)/c)*t^5*
        G[-12*d, -11*d, c] + 202227329568123073348142145682406400*
        E^(((22*I)*d*Pi)/c)*t^5*G[-12*d, -11*d, c] + 
       2640769573052583718073437500000000*E^(((18*I)*d*Pi)/c)*t^6*
        G[-12*d, -11*d, c] + 6474891129896957074986657782419200*Sqrt[73]*
        E^(((20*I)*d*Pi)/c)*t^6*G[-12*d, -11*d, c] + 
       32386756331854765490137577750884608*E^(((22*I)*d*Pi)/c)*t^6*
        G[-12*d, -11*d, c] + 214414037250809348144531250000000*
        E^(((18*I)*d*Pi)/c)*t^7*G[-12*d, -11*d, c] + 
       707023992931782279883413695859840*Sqrt[73]*E^(((20*I)*d*Pi)/c)*t^7*
        G[-12*d, -11*d, c] + 3407263654017756447980424347767680*
        E^(((22*I)*d*Pi)/c)*t^7*G[-12*d, -11*d, c] + 
       11708504396011906127929687500000*E^(((18*I)*d*Pi)/c)*t^8*
        G[-12*d, -11*d, c] + 48127626018179820877546647772640*Sqrt[73]*
        E^(((20*I)*d*Pi)/c)*t^8*G[-12*d, -11*d, c] + 
       226731390453722432093615656452640*E^(((22*I)*d*Pi)/c)*t^8*
        G[-12*d, -11*d, c] + 402308071478891372680664062500*
        E^(((18*I)*d*Pi)/c)*t^9*G[-12*d, -11*d, c] + 
       1855442194375982780369010876420*Sqrt[73]*E^(((20*I)*d*Pi)/c)*t^9*
        G[-12*d, -11*d, c] + 8652596166389954042260563844860*
        E^(((22*I)*d*Pi)/c)*t^9*G[-12*d, -11*d, c] + 
       6705134524648189544677734375*E^(((18*I)*d*Pi)/c)*t^10*
        G[-12*d, -11*d, c] + 30924036572933046339483514607*Sqrt[73]*
        E^(((20*I)*d*Pi)/c)*t^10*G[-12*d, -11*d, c] + 
       144209936106499234037676064081*E^(((22*I)*d*Pi)/c)*t^10*
        G[-12*d, -11*d, c] + 3652822336730773218334548588232704*
        E^(((18*I)*d*Pi)/c)*G[-12*d, -10*d, c] + 
       348917726414227287281834995381960704*Sqrt[13]*E^(((20*I)*d*Pi)/c)*
        G[-12*d, -10*d, c] + 1048137554928124563554304000000000000*
        E^(((22*I)*d*Pi)/c)*G[-12*d, -10*d, c] + 
       5488134682028690029874032127508480*E^(((18*I)*d*Pi)/c)*t*
        G[-12*d, -10*d, c] + 975836711053016762793018879576637440*Sqrt[13]*
        E^(((20*I)*d*Pi)/c)*t*G[-12*d, -10*d, c] + 
       3390655263741033918234624000000000000*E^(((22*I)*d*Pi)/c)*t*
        G[-12*d, -10*d, c] + 3124358350657785108615839455641600*
        E^(((18*I)*d*Pi)/c)*t^2*G[-12*d, -10*d, c] + 
       1089914006201512750343065267297320960*Sqrt[13]*E^(((20*I)*d*Pi)/c)*t^2*
        G[-12*d, -10*d, c] + 4322009513158729952919552000000000000*
        E^(((22*I)*d*Pi)/c)*t^2*G[-12*d, -10*d, c] + 
       894285852903193048183266355445760*E^(((18*I)*d*Pi)/c)*t^3*
        G[-12*d, -10*d, c] + 657752589363732849299279910619054080*Sqrt[13]*
        E^(((20*I)*d*Pi)/c)*t^3*G[-12*d, -10*d, c] + 
       2934622640592676454400000000000000000*E^(((22*I)*d*Pi)/c)*t^3*
        G[-12*d, -10*d, c] + 142393814520949887390595122462720*
        E^(((18*I)*d*Pi)/c)*t^4*G[-12*d, -10*d, c] + 
       242301282082283846668053735958118400*Sqrt[13]*E^(((20*I)*d*Pi)/c)*t^4*
        G[-12*d, -10*d, c] + 1196175740381260185600000000000000000*
        E^(((22*I)*d*Pi)/c)*t^4*G[-12*d, -10*d, c] + 
       13194590218706463393333255340032*E^(((18*I)*d*Pi)/c)*t^5*
        G[-12*d, -10*d, c] + 57787613532048683634374249401024512*Sqrt[13]*
        E^(((20*I)*d*Pi)/c)*t^5*G[-12*d, -10*d, c] + 
       309798499382323200000000000000000000*E^(((22*I)*d*Pi)/c)*t^5*
        G[-12*d, -10*d, c] + 742708171794713323265379532800*
        E^(((18*I)*d*Pi)/c)*t^6*G[-12*d, -10*d, c] + 
       9136260922716659540804497393582080*Sqrt[13]*E^(((20*I)*d*Pi)/c)*t^6*
        G[-12*d, -10*d, c] + 52157833871731200000000000000000000*
        E^(((22*I)*d*Pi)/c)*t^6*G[-12*d, -10*d, c] + 
       27500030387509852303282667520*E^(((18*I)*d*Pi)/c)*t^7*
        G[-12*d, -10*d, c] + 952872723484296137979378920325120*Sqrt[13]*
        E^(((20*I)*d*Pi)/c)*t^7*G[-12*d, -10*d, c] + 
       5684217600000000000000000000000000*E^(((22*I)*d*Pi)/c)*t^7*
        G[-12*d, -10*d, c] + 638457839877385587963985920*E^(((18*I)*d*Pi)/c)*
        t^8*G[-12*d, -10*d, c] + 63074496419798124259122998149120*Sqrt[13]*
        E^(((20*I)*d*Pi)/c)*t^8*G[-12*d, -10*d, c] + 
       386477200000000000000000000000000*E^(((22*I)*d*Pi)/c)*t^8*
        G[-12*d, -10*d, c] + 3641141118755388795125760*E^(((18*I)*d*Pi)/c)*
        t^9*G[-12*d, -10*d, c] + 2401276741511590076919589109760*Sqrt[13]*
        E^(((20*I)*d*Pi)/c)*t^9*G[-12*d, -10*d, c] + 
       14892000000000000000000000000000*E^(((22*I)*d*Pi)/c)*t^9*
        G[-12*d, -10*d, c] + 60685685312589813252096*E^(((18*I)*d*Pi)/c)*t^10*
        G[-12*d, -10*d, c] + 40021279025193167948659818496*Sqrt[13]*
        E^(((20*I)*d*Pi)/c)*t^10*G[-12*d, -10*d, c] + 
       248200000000000000000000000000*E^(((22*I)*d*Pi)/c)*t^10*
        G[-12*d, -10*d, c] + 164930375063865298160804732828909568*Sqrt[33]*
        E^(((20*I)*d*Pi)/c)*G[-12*d, -9*d, c] + 
       1206824402106170159482493614939963392*E^(((22*I)*d*Pi)/c)*
        G[-12*d, -9*d, c] + 386447570551332288472316276629831680*Sqrt[33]*
        E^(((20*I)*d*Pi)/c)*t*G[-12*d, -9*d, c] + 
       3945743261567603054981319639104225280*E^(((22*I)*d*Pi)/c)*t*
        G[-12*d, -9*d, c] + 365794041789595729685509643495669760*Sqrt[33]*
        E^(((20*I)*d*Pi)/c)*t^2*G[-12*d, -9*d, c] + 
       5098231569465421061763998244598382592*E^(((22*I)*d*Pi)/c)*t^2*
        G[-12*d, -9*d, c] + 189125288960849284213096127199313920*Sqrt[33]*
        E^(((20*I)*d*Pi)/c)*t^3*G[-12*d, -9*d, c] + 
       3507932633670360783770030025090859008*E^(((22*I)*d*Pi)/c)*t^3*
        G[-12*d, -9*d, c] + 60376250262474378231298048680099840*Sqrt[33]*
        E^(((20*I)*d*Pi)/c)*t^4*G[-12*d, -9*d, c] + 
       1446445275006139376681013715136397312*E^(((22*I)*d*Pi)/c)*t^4*
        G[-12*d, -9*d, c] + 12658422421712182579402219110365184*Sqrt[33]*
        E^(((20*I)*d*Pi)/c)*t^5*G[-12*d, -9*d, c] + 
       378082322467071545495092182822743040*E^(((22*I)*d*Pi)/c)*t^5*
        G[-12*d, -9*d, c] + 1793285254005445256086048787366400*Sqrt[33]*
        E^(((20*I)*d*Pi)/c)*t^6*G[-12*d, -9*d, c] + 
       64088895260141846023039621468353792*E^(((22*I)*d*Pi)/c)*t^6*
        G[-12*d, -9*d, c] + 171752504680411295841938506602240*Sqrt[33]*
        E^(((20*I)*d*Pi)/c)*t^7*G[-12*d, -9*d, c] + 
       7016721386294580175329938795790720*E^(((22*I)*d*Pi)/c)*t^7*
        G[-12*d, -9*d, c] + 10742408256495722777262911615040*Sqrt[33]*
        E^(((20*I)*d*Pi)/c)*t^8*G[-12*d, -9*d, c] + 
       478380288428597713852763887577760*E^(((22*I)*d*Pi)/c)*t^8*
        G[-12*d, -9*d, c] + 398012837536323376697547744120*Sqrt[33]*
        E^(((20*I)*d*Pi)/c)*t^9*G[-12*d, -9*d, c] + 
       18455477382266331122225379407340*E^(((22*I)*d*Pi)/c)*t^9*
        G[-12*d, -9*d, c] + 6633547292272056278292462402*Sqrt[33]*
        E^(((20*I)*d*Pi)/c)*t^10*G[-12*d, -9*d, c] + 
       307591289704438852037089656789*E^(((22*I)*d*Pi)/c)*t^10*
        G[-12*d, -9*d, c] + 248204952008753035557830788355457024*
        E^(((20*I)*d*Pi)/c)*G[-12*d, -8*d, c] + 
       1414395898215232127020264726984654848*E^(((22*I)*d*Pi)/c)*
        G[-12*d, -8*d, c] + 482438580068191777310573955467182080*
        E^(((20*I)*d*Pi)/c)*t*G[-12*d, -8*d, c] + 
       4471872742688225972303643599217623040*E^(((22*I)*d*Pi)/c)*t*
        G[-12*d, -8*d, c] + 384093350882904814942680538215874560*
        E^(((20*I)*d*Pi)/c)*t^2*G[-12*d, -8*d, c] + 
       5596892490415641836471906284112707584*E^(((22*I)*d*Pi)/c)*t^2*
        G[-12*d, -8*d, c] + 167278791521372666560734858471014400*
        E^(((20*I)*d*Pi)/c)*t^3*G[-12*d, -8*d, c] + 
       3742180002570277732981574437988990976*E^(((22*I)*d*Pi)/c)*t^3*
        G[-12*d, -8*d, c] + 44586253987201865719632903410810880*
        E^(((20*I)*d*Pi)/c)*t^4*G[-12*d, -8*d, c] + 
       1506023818890461769424494387573817344*E^(((22*I)*d*Pi)/c)*t^4*
        G[-12*d, -8*d, c] + 7679402214799007092166175397773312*
        E^(((20*I)*d*Pi)/c)*t^5*G[-12*d, -8*d, c] + 
       386147430228618950155010375776468992*E^(((22*I)*d*Pi)/c)*t^5*
        G[-12*d, -8*d, c] + 878975469811069875720349192028160*
        E^(((20*I)*d*Pi)/c)*t^6*G[-12*d, -8*d, c] + 
       64531458774964407515073334355165184*E^(((22*I)*d*Pi)/c)*t^6*
        G[-12*d, -8*d, c] + 67801014985253209164763543633920*
        E^(((20*I)*d*Pi)/c)*t^7*G[-12*d, -8*d, c] + 
       6997380675335836401263349344501760*E^(((22*I)*d*Pi)/c)*t^7*
        G[-12*d, -8*d, c] + 3522308855134265969965814251520*
        E^(((20*I)*d*Pi)/c)*t^8*G[-12*d, -8*d, c] + 
       474336711882650077524893357834240*E^(((22*I)*d*Pi)/c)*t^8*
        G[-12*d, -8*d, c] + 117210428311564302538883727360*
        E^(((20*I)*d*Pi)/c)*t^9*G[-12*d, -8*d, c] + 
       18253219322952971435105939619840*E^(((22*I)*d*Pi)/c)*t^9*
        G[-12*d, -8*d, c] + 1953507138526071708981395456*E^(((20*I)*d*Pi)/c)*
        t^10*G[-12*d, -8*d, c] + 304220322049216190585098993664*
        E^(((22*I)*d*Pi)/c)*t^10*G[-12*d, -8*d, c] + 
       71342819254578478454434154151936*E^(((20*I)*d*Pi)/c)*
        G[-12*d, -7*d, c] + 1540189318136970068665049481417326592*
        E^(((22*I)*d*Pi)/c)*G[-12*d, -7*d, c] + 
       111942612818427571248121546014720*E^(((20*I)*d*Pi)/c)*t*
        G[-12*d, -7*d, c] + 4562537643892690854913555737323765760*
        E^(((22*I)*d*Pi)/c)*t*G[-12*d, -7*d, c] + 
       64964629141549130608374859038720*E^(((20*I)*d*Pi)/c)*t^2*
        G[-12*d, -7*d, c] + 5399202855687969990878583690808590336*
        E^(((22*I)*d*Pi)/c)*t^2*G[-12*d, -7*d, c] + 
       18331663326535970639861866168320*E^(((20*I)*d*Pi)/c)*t^3*
        G[-12*d, -7*d, c] + 3447308461595806465283838618130120704*
        E^(((22*I)*d*Pi)/c)*t^3*G[-12*d, -7*d, c] + 
       2730685455348271653499387084800*E^(((20*I)*d*Pi)/c)*t^4*
        G[-12*d, -7*d, c] + 1337652369989941795692260091055128576*
        E^(((22*I)*d*Pi)/c)*t^4*G[-12*d, -7*d, c] + 
       215272458862662535840015792128*E^(((20*I)*d*Pi)/c)*t^5*
        G[-12*d, -7*d, c] + 333606887653359451349163323417453568*
        E^(((22*I)*d*Pi)/c)*t^5*G[-12*d, -7*d, c] + 
       8565575097743431954728030720*E^(((20*I)*d*Pi)/c)*t^6*
        G[-12*d, -7*d, c] + 54646717608807081898719207008007936*
        E^(((22*I)*d*Pi)/c)*t^6*G[-12*d, -7*d, c] + 
       185435126741805418762817280*E^(((20*I)*d*Pi)/c)*t^7*
        G[-12*d, -7*d, c] + 5846269315973180344948577263655040*
        E^(((22*I)*d*Pi)/c)*t^7*G[-12*d, -7*d, c] + 3939922287810619778761280*
        E^(((20*I)*d*Pi)/c)*t^8*G[-12*d, -7*d, c] + 
       393135899478522647077581721268960*E^(((22*I)*d*Pi)/c)*t^8*
        G[-12*d, -7*d, c] + 4260582260537419696440*E^(((20*I)*d*Pi)/c)*t^9*
        G[-12*d, -7*d, c] + 15074367892356373512471464533860*
        E^(((22*I)*d*Pi)/c)*t^9*G[-12*d, -7*d, c] + 71009704342290328274*
        E^(((20*I)*d*Pi)/c)*t^10*G[-12*d, -7*d, c] + 
       251239464872606225207857742231*E^(((22*I)*d*Pi)/c)*t^10*
        G[-12*d, -7*d, c] + 1418258097498967267982868171014012928*
        E^(((22*I)*d*Pi)/c)*G[-12*d, -6*d, c] + 
       3900743860394238168642071532845137920*E^(((22*I)*d*Pi)/c)*t*
        G[-12*d, -6*d, c] + 4357291965202274692942631551755091968*
        E^(((22*I)*d*Pi)/c)*t^2*G[-12*d, -6*d, c] + 
       2661528532844947896355621439570706432*E^(((22*I)*d*Pi)/c)*t^3*
        G[-12*d, -6*d, c] + 998698008586760171594888316922626048*
        E^(((22*I)*d*Pi)/c)*t^4*G[-12*d, -6*d, c] + 
       242966412490608203398510719679856640*E^(((22*I)*d*Pi)/c)*t^5*
        G[-12*d, -6*d, c] + 39099852749649554450712929205485568*
        E^(((22*I)*d*Pi)/c)*t^6*G[-12*d, -6*d, c] + 
       4133440396920354595472169165127680*E^(((22*I)*d*Pi)/c)*t^7*
        G[-12*d, -6*d, c] + 275974798602979229190313570467840*
        E^(((22*I)*d*Pi)/c)*t^8*G[-12*d, -6*d, c] + 
       10547858722248435654702409973760*E^(((22*I)*d*Pi)/c)*t^9*
        G[-12*d, -6*d, c] + 175797645370807260911706832896*
        E^(((22*I)*d*Pi)/c)*t^10*G[-12*d, -6*d, c] + 
       1014291199242766917762048000000000000*E^(((22*I)*d*Pi)/c)*
        G[-12*d, -5*d, c] + 2630243996943922233810777600000000000*
        E^(((22*I)*d*Pi)/c)*t*G[-12*d, -5*d, c] + 
       2816876718811720289725545600000000000*E^(((22*I)*d*Pi)/c)*t^2*
        G[-12*d, -5*d, c] + 1668403347887461002676848000000000000*
        E^(((22*I)*d*Pi)/c)*t^3*G[-12*d, -5*d, c] + 
       612008924316163682873796000000000000*E^(((22*I)*d*Pi)/c)*t^4*
        G[-12*d, -5*d, c] + 146449909466607743094715650000000000*
        E^(((22*I)*d*Pi)/c)*t^5*G[-12*d, -5*d, c] + 
       23292717161434379254150087500000000*E^(((22*I)*d*Pi)/c)*t^6*
        G[-12*d, -5*d, c] + 2443025572525581736816406250000000*
        E^(((22*I)*d*Pi)/c)*t^7*G[-12*d, -5*d, c] + 
       162337540905762633178710937500000*E^(((22*I)*d*Pi)/c)*t^8*
        G[-12*d, -5*d, c] + 6191176378415537796020507812500*
        E^(((22*I)*d*Pi)/c)*t^9*G[-12*d, -5*d, c] + 
       103186272973592296600341796875*E^(((22*I)*d*Pi)/c)*t^10*
        G[-12*d, -5*d, c] + 514755302700744599907023458519744512*
        E^(((22*I)*d*Pi)/c)*G[-12*d, -4*d, c] + 
       1304572804454814041143643519770951680*E^(((22*I)*d*Pi)/c)*t*
        G[-12*d, -4*d, c] + 1375860017413237732026833654809362432*
        E^(((22*I)*d*Pi)/c)*t^2*G[-12*d, -4*d, c] + 
       806211934271268868570572200783904768*E^(((22*I)*d*Pi)/c)*t^3*
        G[-12*d, -4*d, c] + 293481862299224550054622290669207552*
        E^(((22*I)*d*Pi)/c)*t^4*G[-12*d, -4*d, c] + 
       69845008712951193610987386678804480*E^(((22*I)*d*Pi)/c)*t^5*
        G[-12*d, -4*d, c] + 11066190918404891209847631230533632*
        E^(((22*I)*d*Pi)/c)*t^6*G[-12*d, -4*d, c] + 
       1157683388123247137285285106155520*E^(((22*I)*d*Pi)/c)*t^7*
        G[-12*d, -4*d, c] + 76808252477536991296009650831360*
        E^(((22*I)*d*Pi)/c)*t^8*G[-12*d, -4*d, c] + 
       2927213808794593107549974691840*E^(((22*I)*d*Pi)/c)*t^9*
        G[-12*d, -4*d, c] + 48786896813243218459166244864*E^(((22*I)*d*Pi)/c)*
        t^10*G[-12*d, -4*d, c] + 162567140379770826541694617814827008*
        E^(((22*I)*d*Pi)/c)*G[-12*d, -3*d, c] + 
       422339650435739289563526779374141440*E^(((22*I)*d*Pi)/c)*t*
        G[-12*d, -3*d, c] + 453863810349179973597886002493784064*
        E^(((22*I)*d*Pi)/c)*t^2*G[-12*d, -3*d, c] + 
       269803463138840888716940596005175296*E^(((22*I)*d*Pi)/c)*t^3*
        G[-12*d, -3*d, c] + 99299183026397983203006187219943424*
        E^(((22*I)*d*Pi)/c)*t^4*G[-12*d, -3*d, c] + 
       23827179660519989996233011996383232*E^(((22*I)*d*Pi)/c)*t^5*
        G[-12*d, -3*d, c] + 3797721433361518453966334977534464*
        E^(((22*I)*d*Pi)/c)*t^6*G[-12*d, -3*d, c] + 
       398913646497834483159190610952960*E^(((22*I)*d*Pi)/c)*t^7*
        G[-12*d, -3*d, c] + 26531948880083420359648527263040*
        E^(((22*I)*d*Pi)/c)*t^8*G[-12*d, -3*d, c] + 
       1012291550632140849657336455640*E^(((22*I)*d*Pi)/c)*t^9*
        G[-12*d, -3*d, c] + 16871525843869014160955607594*E^(((22*I)*d*Pi)/c)*
        t^10*G[-12*d, -3*d, c] + 24732433352656525508983751455014912*
        E^(((22*I)*d*Pi)/c)*G[-12*d, -2*d, c] + 
       68850721633922989456312312906383360*E^(((22*I)*d*Pi)/c)*t*
        G[-12*d, -2*d, c] + 78135490151848261974697211483652096*
        E^(((22*I)*d*Pi)/c)*t^2*G[-12*d, -2*d, c] + 
       48491579158846405363046299723628544*E^(((22*I)*d*Pi)/c)*t^3*
        G[-12*d, -2*d, c] + 18455706913332347741560992260161536*
        E^(((22*I)*d*Pi)/c)*t^4*G[-12*d, -2*d, c] + 
       4542673001978178356669667814146048*E^(((22*I)*d*Pi)/c)*t^5*
        G[-12*d, -2*d, c] + 737579433667387327198222243332096*
        E^(((22*I)*d*Pi)/c)*t^6*G[-12*d, -2*d, c] + 
       78460050661754537954967489085440*E^(((22*I)*d*Pi)/c)*t^7*
        G[-12*d, -2*d, c] + 5258443293274921282386326978560*
        E^(((22*I)*d*Pi)/c)*t^8*G[-12*d, -2*d, c] + 
       201325494693798244906916904960*E^(((22*I)*d*Pi)/c)*t^9*
        G[-12*d, -2*d, c] + 3355424911563304081781948416*E^(((22*I)*d*Pi)/c)*
        t^10*G[-12*d, -2*d, c] + 1061538561344876863604144983769088*
        E^(((22*I)*d*Pi)/c)*G[-12*d, -d, c] + 
       3074543649442507141950803733381120*E^(((22*I)*d*Pi)/c)*t*
        G[-12*d, -d, c] + 3601865810141889449281553086414848*
        E^(((22*I)*d*Pi)/c)*t^2*G[-12*d, -d, c] + 
       2292562168880700258325999719677952*E^(((22*I)*d*Pi)/c)*t^3*
        G[-12*d, -d, c] + 889889838872444354373473251196928*
        E^(((22*I)*d*Pi)/c)*t^4*G[-12*d, -d, c] + 
       222319476780341040690390724884480*E^(((22*I)*d*Pi)/c)*t^5*
        G[-12*d, -d, c] + 36487547825342567422482266485248*
        E^(((22*I)*d*Pi)/c)*t^6*G[-12*d, -d, c] + 
       3909671438558044903214714330880*E^(((22*I)*d*Pi)/c)*t^7*
        G[-12*d, -d, c] + 263173164911523266151059928640*E^(((22*I)*d*Pi)/c)*
        t^8*G[-12*d, -d, c] + 10095648700457259111152965560*
        E^(((22*I)*d*Pi)/c)*t^9*G[-12*d, -d, c] + 168260811674287651852549426*
        E^(((22*I)*d*Pi)/c)*t^10*G[-12*d, -d, c]))/(c^5*E^(((22*I)*d*Pi)/c))
 
DResC[13] = ((-1/1271930421943322252198478135007570997673984000000*I)*Pi^2*
      (162118756588138186125089127619908806375276*G[-13*d, -25*d, c] + 
       510281138855229975552090202558804893419944*t*G[-13*d, -25*d, c] + 
       670295019918219488874453593900466297674892*t^2*G[-13*d, -25*d, c] + 
       494823658521557202541222435906108255130280*t^3*G[-13*d, -25*d, c] + 
       231491009462944045373456592002915278960860*t^4*G[-13*d, -25*d, c] + 
       72954409671293995601145734908180262251464*t^5*G[-13*d, -25*d, c] + 
       15990073884471631178677846204660493899836*t^6*G[-13*d, -25*d, c] + 
       2469066896151953070537795505783280047848*t^7*G[-13*d, -25*d, c] + 
       267726813723993847448310569435200057380*t^8*G[-13*d, -25*d, c] + 
       19951766711910904955845968455857300120*t^9*G[-13*d, -25*d, c] + 
       972885929112233511872175717815205572*t^10*G[-13*d, -25*d, c] + 
       27941356867380918762245585714124408*t^11*G[-13*d, -25*d, c] + 
       358222523940781009772379304027236*t^12*G[-13*d, -25*d, c] + 
       3792292599837223029445403203214569067511808*E^(((2*I)*d*Pi)/c)*
        G[-13*d, -24*d, c] + 11525670375235499661760711337963386749059072*
        E^(((2*I)*d*Pi)/c)*t*G[-13*d, -24*d, c] + 
       14713071150516736270132357754248445854482432*E^(((2*I)*d*Pi)/c)*t^2*
        G[-13*d, -24*d, c] + 10610711235841278957342904253238613030993920*
        E^(((2*I)*d*Pi)/c)*t^3*G[-13*d, -24*d, c] + 
       4870742513908627950308931331582472465940480*E^(((2*I)*d*Pi)/c)*t^4*
        G[-13*d, -24*d, c] + 1511849963848448951361334194584092189655040*
        E^(((2*I)*d*Pi)/c)*t^5*G[-13*d, -24*d, c] + 
       327419922575304785309215232778649447956480*E^(((2*I)*d*Pi)/c)*t^6*
        G[-13*d, -24*d, c] + 50095158474545580234281735766933076180992*
        E^(((2*I)*d*Pi)/c)*t^7*G[-13*d, -24*d, c] + 
       5395241279990146870550781596283804057600*E^(((2*I)*d*Pi)/c)*t^8*
        G[-13*d, -24*d, c] + 400187111508893919173524668471238983680*
        E^(((2*I)*d*Pi)/c)*t^9*G[-13*d, -24*d, c] + 
       19457615627300869656803664797146021888*E^(((2*I)*d*Pi)/c)*t^10*
        G[-13*d, -24*d, c] + 558079335728238370211111485751427072*
        E^(((2*I)*d*Pi)/c)*t^11*G[-13*d, -24*d, c] + 
       7154863278567158592450147253223424*E^(((2*I)*d*Pi)/c)*t^12*
        G[-13*d, -24*d, c] + 25402349735927904526868714266977869946936087*
        E^(((4*I)*d*Pi)/c)*G[-13*d, -23*d, c] + 
       72436206939440429186495449516979353400651658*E^(((4*I)*d*Pi)/c)*t*
        G[-13*d, -23*d, c] + 87866457166877538583491869305385686747990323*
        E^(((4*I)*d*Pi)/c)*t^2*G[-13*d, -23*d, c] + 
       60802612170763496260024593001881346853906010*E^(((4*I)*d*Pi)/c)*t^3*
        G[-13*d, -23*d, c] + 26993088659886121452691917413968113593114175*
        E^(((4*I)*d*Pi)/c)*t^4*G[-13*d, -23*d, c] + 
       8156583680129959276944465912293076254047050*E^(((4*I)*d*Pi)/c)*t^5*
        G[-13*d, -23*d, c] + 1729380511053854871108727391686711307090655*
        E^(((4*I)*d*Pi)/c)*t^6*G[-13*d, -23*d, c] + 
       260302453766550954705681938081610491623578*E^(((4*I)*d*Pi)/c)*t^7*
        G[-13*d, -23*d, c] + 27696585614839840443008432699081317906425*
        E^(((4*I)*d*Pi)/c)*t^8*G[-13*d, -23*d, c] + 
       2037098657157213166668279102660397581870*E^(((4*I)*d*Pi)/c)*t^9*
        G[-13*d, -23*d, c] + 98529938387481128271218741453994366417*
        E^(((4*I)*d*Pi)/c)*t^10*G[-13*d, -23*d, c] + 
       2819159120836402477220616950090953998*E^(((4*I)*d*Pi)/c)*t^11*
        G[-13*d, -23*d, c] + 36143065651748749707956627565268641*
        E^(((4*I)*d*Pi)/c)*t^12*G[-13*d, -23*d, c] + 
       82966859872980173024839619729462780739190784*E^(((6*I)*d*Pi)/c)*
        G[-13*d, -22*d, c] + 230150608686856172149440625279455668255850496*
        E^(((6*I)*d*Pi)/c)*t*G[-13*d, -22*d, c] + 
       273340837194632301441568251576015054100758528*E^(((6*I)*d*Pi)/c)*t^2*
        G[-13*d, -22*d, c] + 186050718501843112570256076202869524445265920*
        E^(((6*I)*d*Pi)/c)*t^3*G[-13*d, -22*d, c] + 
       81527720320255466994365945649776097377648640*E^(((6*I)*d*Pi)/c)*t^4*
        G[-13*d, -22*d, c] + 24383836162083918295898655117723921102667776*
        E^(((6*I)*d*Pi)/c)*t^5*G[-13*d, -22*d, c] + 
       5128641202920940573091861073892788009959424*E^(((6*I)*d*Pi)/c)*t^6*
        G[-13*d, -22*d, c] + 767228497831657254298028711820104703148032*
        E^(((6*I)*d*Pi)/c)*t^7*G[-13*d, -22*d, c] + 
       81264747445326975313823356888970868817920*E^(((6*I)*d*Pi)/c)*t^8*
        G[-13*d, -22*d, c] + 5958212222190922377035365859528361902080*
        E^(((6*I)*d*Pi)/c)*t^9*G[-13*d, -22*d, c] + 
       287620563088800552750405654033358389248*E^(((6*I)*d*Pi)/c)*t^10*
        G[-13*d, -22*d, c] + 8221919986173930210914040873140355072*
        E^(((6*I)*d*Pi)/c)*t^11*G[-13*d, -22*d, c] + 
       105409230591973464242487703501799424*E^(((6*I)*d*Pi)/c)*t^12*
        G[-13*d, -22*d, c] + 170409973914888250279956352262834329345703125*
        E^(((8*I)*d*Pi)/c)*G[-13*d, -21*d, c] + 
       478985582300027355013063229759398072167968750*E^(((8*I)*d*Pi)/c)*t*
        G[-13*d, -21*d, c] + 573903715453473073689626993610291448681640625*
        E^(((8*I)*d*Pi)/c)*t^2*G[-13*d, -21*d, c] + 
       393053540540579276526197237322025141699218750*E^(((8*I)*d*Pi)/c)*t^3*
        G[-13*d, -21*d, c] + 173010552907695120750830143521385627001953125*
        E^(((8*I)*d*Pi)/c)*t^4*G[-13*d, -21*d, c] + 
       51916627900120587977582539118208579199218750*E^(((8*I)*d*Pi)/c)*t^5*
        G[-13*d, -21*d, c] + 10946470038632036509621451959336451220703125*
        E^(((8*I)*d*Pi)/c)*t^6*G[-13*d, -21*d, c] + 
       1640528806066738536281905455375302636718750*E^(((8*I)*d*Pi)/c)*t^7*
        G[-13*d, -21*d, c] + 173991792047378047031996047978027294921875*
        E^(((8*I)*d*Pi)/c)*t^8*G[-13*d, -21*d, c] + 
       12768254595527165178087568092346191406250*E^(((8*I)*d*Pi)/c)*t^9*
        G[-13*d, -21*d, c] + 616702155320932686945460765838623046875*
        E^(((8*I)*d*Pi)/c)*t^10*G[-13*d, -21*d, c] + 
       17633600107799973839720741271972656250*E^(((8*I)*d*Pi)/c)*t^11*
        G[-13*d, -21*d, c] + 226071796253845818457958221435546875*
        E^(((8*I)*d*Pi)/c)*t^12*G[-13*d, -21*d, c] + 
       250289369934349773686631876803272547883810816*E^(((10*I)*d*Pi)/c)*
        G[-13*d, -20*d, c] + 736779398413820731040412151863914448556130304*
        E^(((10*I)*d*Pi)/c)*t*G[-13*d, -20*d, c] + 
       912589053631242228894557721008962778349699072*E^(((10*I)*d*Pi)/c)*t^2*
        G[-13*d, -20*d, c] + 640637778482753248313851038249789654910894080*
        E^(((10*I)*d*Pi)/c)*t^3*G[-13*d, -20*d, c] + 
       287320714225237689687220130424172544954204160*E^(((10*I)*d*Pi)/c)*t^4*
        G[-13*d, -20*d, c] + 87462078178059809579950423583432551981645824*
        E^(((10*I)*d*Pi)/c)*t^5*G[-13*d, -20*d, c] + 
       18643659439553558727485658562172239610904576*E^(((10*I)*d*Pi)/c)*t^6*
        G[-13*d, -20*d, c] + 2817143527519777285667249981355579741831168*
        E^(((10*I)*d*Pi)/c)*t^7*G[-13*d, -20*d, c] + 
       300579316685456608774640449728156669050880*E^(((10*I)*d*Pi)/c)*t^8*
        G[-13*d, -20*d, c] + 22149357171541827296616343999225968721920*
        E^(((10*I)*d*Pi)/c)*t^9*G[-13*d, -20*d, c] + 
       1072550209847377414952868606717462577152*E^(((10*I)*d*Pi)/c)*t^10*
        G[-13*d, -20*d, c] + 30704511975387437122315297754110230528*
        E^(((10*I)*d*Pi)/c)*t^11*G[-13*d, -20*d, c] + 
       393647589428044065670708945565515776*E^(((10*I)*d*Pi)/c)*t^12*
        G[-13*d, -20*d, c] + 285993779041385993159172855794181910515695438*
        E^(((12*I)*d*Pi)/c)*G[-13*d, -19*d, c] + 
       897705455673132002096038598623916045525023492*E^(((12*I)*d*Pi)/c)*t*
        G[-13*d, -19*d, c] + 1167896186519765535272411850309938103569834862*
        E^(((12*I)*d*Pi)/c)*t^2*G[-13*d, -19*d, c] + 
       851606216547316639747232407032931546794318660*E^(((12*I)*d*Pi)/c)*t^3*
        G[-13*d, -19*d, c] + 393388017022294456155032828205611480171555670*
        E^(((12*I)*d*Pi)/c)*t^4*G[-13*d, -19*d, c] + 
       122529019864133189615489773188366816488381940*E^(((12*I)*d*Pi)/c)*t^5*
        G[-13*d, -19*d, c] + 26584288562676225041874335446356386828704230*
        E^(((12*I)*d*Pi)/c)*t^6*G[-13*d, -19*d, c] + 
       4071042317679809473848320123095546351263012*E^(((12*I)*d*Pi)/c)*t^7*
        G[-13*d, -19*d, c] + 438632447673241778773365174367921903173450*
        E^(((12*I)*d*Pi)/c)*t^8*G[-13*d, -19*d, c] + 
       32541120596407557197582854007420121353980*E^(((12*I)*d*Pi)/c)*t^9*
        G[-13*d, -19*d, c] + 1582323667150656393237152769852253910618*
        E^(((12*I)*d*Pi)/c)*t^10*G[-13*d, -19*d, c] + 
       45385638150652033370305804862599063692*E^(((12*I)*d*Pi)/c)*t^11*
        G[-13*d, -19*d, c] + 581867155777590171414176985417936714*
        E^(((12*I)*d*Pi)/c)*t^12*G[-13*d, -19*d, c] + 
       10298605058551796884444722310996169012281344*Sqrt[3]*
        E^(((12*I)*d*Pi)/c)*G[-13*d, -18*d, c] + 
       273752714274733755111763132651307708062892032*E^(((14*I)*d*Pi)/c)*
        G[-13*d, -18*d, c] + 21091295549842119460523429389552637594566656*
        Sqrt[3]*E^(((12*I)*d*Pi)/c)*t*G[-13*d, -18*d, c] + 
       915354852467390323317599076433507996336652288*E^(((14*I)*d*Pi)/c)*t*
        G[-13*d, -18*d, c] + 18308890472080800155985644463004062867259392*
        Sqrt[3]*E^(((12*I)*d*Pi)/c)*t^2*G[-13*d, -18*d, c] + 
       1255278983072643665134992994521618734527807488*E^(((14*I)*d*Pi)/c)*t^2*
        G[-13*d, -18*d, c] + 9023775785273629372582247024630528126484480*
        Sqrt[3]*E^(((12*I)*d*Pi)/c)*t^3*G[-13*d, -18*d, c] + 
       955630050064710908439170344768124723449036800*E^(((14*I)*d*Pi)/c)*t^3*
        G[-13*d, -18*d, c] + 2834239807323051501972295602222827541626880*
        Sqrt[3]*E^(((12*I)*d*Pi)/c)*t^4*G[-13*d, -18*d, c] + 
       457057562880726176959750520415539540357283840*E^(((14*I)*d*Pi)/c)*t^4*
        G[-13*d, -18*d, c] + 600272561324826547722405811452298571808768*
        Sqrt[3]*E^(((12*I)*d*Pi)/c)*t^5*G[-13*d, -18*d, c] + 
       146352954338094366041540375938588730405683200*E^(((14*I)*d*Pi)/c)*t^5*
        G[-13*d, -18*d, c] + 88098051572761828962716183312800218611712*
        Sqrt[3]*E^(((12*I)*d*Pi)/c)*t^6*G[-13*d, -18*d, c] + 
       32447219010945866165043659297512246613114880*E^(((14*I)*d*Pi)/c)*t^6*
        G[-13*d, -18*d, c] + 9041877389435678045314561336329942073344*Sqrt[3]*
        E^(((12*I)*d*Pi)/c)*t^7*G[-13*d, -18*d, c] + 
       5051448759723669395797106047327430674219008*E^(((14*I)*d*Pi)/c)*t^7*
        G[-13*d, -18*d, c] + 647049346134938277342774805058090434560*Sqrt[3]*
        E^(((12*I)*d*Pi)/c)*t^8*G[-13*d, -18*d, c] + 
       550888777989402335377952430400628745830400*E^(((14*I)*d*Pi)/c)*t^8*
        G[-13*d, -18*d, c] + 32006997677113881198722936644734812160*Sqrt[3]*
        E^(((12*I)*d*Pi)/c)*t^9*G[-13*d, -18*d, c] + 
       41211449690327750004724958004750130872320*E^(((14*I)*d*Pi)/c)*t^9*
        G[-13*d, -18*d, c] + 1087955254432639832051004459309858816*Sqrt[3]*
        E^(((12*I)*d*Pi)/c)*t^10*G[-13*d, -18*d, c] + 
       2014210612006186782119019008244173504512*E^(((14*I)*d*Pi)/c)*t^10*
        G[-13*d, -18*d, c] + 24987688344921597343470050485469184*Sqrt[3]*
        E^(((12*I)*d*Pi)/c)*t^11*G[-13*d, -18*d, c] + 
       57909998982296540613025031219658620928*E^(((14*I)*d*Pi)/c)*t^11*
        G[-13*d, -18*d, c] + 320354978781046119788077570326528*Sqrt[3]*
        E^(((12*I)*d*Pi)/c)*t^12*G[-13*d, -18*d, c] + 
       742435884388417187346474759226392576*E^(((14*I)*d*Pi)/c)*t^12*
        G[-13*d, -18*d, c] + 24118848198296924513666219715846940437605424*
        Sqrt[29]*E^(((14*I)*d*Pi)/c)*G[-13*d, -17*d, c] + 
       237593235970911936894253592863275900897410754*E^(((16*I)*d*Pi)/c)*
        G[-13*d, -17*d, c] + 58567846096931589365825527075761014422213536*
        Sqrt[29]*E^(((14*I)*d*Pi)/c)*t*G[-13*d, -17*d, c] + 
       829655751885959541895114661290623523479083676*E^(((16*I)*d*Pi)/c)*t*
        G[-13*d, -17*d, c] + 59838702147471162912035943070729019095954992*
        Sqrt[29]*E^(((14*I)*d*Pi)/c)*t^2*G[-13*d, -17*d, c] + 
       1184211129567715568068346845215743735736490818*E^(((16*I)*d*Pi)/c)*t^2*
        G[-13*d, -17*d, c] + 34621122964610663224526129908862783556565920*
        Sqrt[29]*E^(((14*I)*d*Pi)/c)*t^3*G[-13*d, -17*d, c] + 
       933956555223958202896449996576680792032928220*E^(((16*I)*d*Pi)/c)*t^3*
        G[-13*d, -17*d, c] + 12797679773995627434814333817248669601011920*
        Sqrt[29]*E^(((14*I)*d*Pi)/c)*t^4*G[-13*d, -17*d, c] + 
       460354938276869958402321151221941906510438490*E^(((16*I)*d*Pi)/c)*t^4*
        G[-13*d, -17*d, c] + 3218862546406693421682240840393486337200288*
        Sqrt[29]*E^(((14*I)*d*Pi)/c)*t^5*G[-13*d, -17*d, c] + 
       151126665798210128522262879025257961096693356*E^(((16*I)*d*Pi)/c)*t^5*
        G[-13*d, -17*d, c] + 570773846587036412880430653168496080848592*
        Sqrt[29]*E^(((14*I)*d*Pi)/c)*t^6*G[-13*d, -17*d, c] + 
       34181393720702427525183839790497195418905994*E^(((16*I)*d*Pi)/c)*t^6*
        G[-13*d, -17*d, c] + 72682477040552442334854243879365960608224*
        Sqrt[29]*E^(((14*I)*d*Pi)/c)*t^7*G[-13*d, -17*d, c] + 
       5404316222218334358508240482194394542221692*E^(((16*I)*d*Pi)/c)*t^7*
        G[-13*d, -17*d, c] + 6673931413748030826771381856236255258960*
        Sqrt[29]*E^(((14*I)*d*Pi)/c)*t^8*G[-13*d, -17*d, c] + 
       596143639852170180925702766389951229062470*E^(((16*I)*d*Pi)/c)*t^8*
        G[-13*d, -17*d, c] + 436041434612958797557368554546492283360*Sqrt[29]*
        E^(((14*I)*d*Pi)/c)*t^9*G[-13*d, -17*d, c] + 
       44950097244747359750270685688918980658980*E^(((16*I)*d*Pi)/c)*t^9*
        G[-13*d, -17*d, c] + 19436599997170619345360980467854081136*Sqrt[29]*
        E^(((14*I)*d*Pi)/c)*t^10*G[-13*d, -17*d, c] + 
       2207565261516770770330835000469848755638*E^(((16*I)*d*Pi)/c)*t^10*
        G[-13*d, -17*d, c] + 534053296527034831559609580977314464*Sqrt[29]*
        E^(((14*I)*d*Pi)/c)*t^11*G[-13*d, -17*d, c] + 
       63609453310710752224572515981681240532*E^(((16*I)*d*Pi)/c)*t^11*
        G[-13*d, -17*d, c] + 6846837134961985019994994627914288*Sqrt[29]*
        E^(((14*I)*d*Pi)/c)*t^12*G[-13*d, -17*d, c] + 
       815505811675778874674006615149759494*E^(((16*I)*d*Pi)/c)*t^12*
        G[-13*d, -17*d, c] + 129900825037631499131484207656244624828137472*
        Sqrt[3]*E^(((16*I)*d*Pi)/c)*G[-13*d, -16*d, c] + 
       202808560445110481635977685274624000000000000*E^(((18*I)*d*Pi)/c)*
        G[-13*d, -16*d, c] + 369204171513636827663479800580433517245104128*
        Sqrt[3]*E^(((16*I)*d*Pi)/c)*t*G[-13*d, -16*d, c] + 
       716420917612151132973205941563392000000000000*E^(((18*I)*d*Pi)/c)*t*
        G[-13*d, -16*d, c] + 434336244641771464081039665527219509826420736*
        Sqrt[3]*E^(((16*I)*d*Pi)/c)*t^2*G[-13*d, -16*d, c] + 
       1034272745507008196741697904631808000000000000*E^(((18*I)*d*Pi)/c)*t^2*
        G[-13*d, -16*d, c] + 286673049122832749930515697523466124635668480*
        Sqrt[3]*E^(((16*I)*d*Pi)/c)*t^3*G[-13*d, -16*d, c] + 
       824905600665550726072739042436096000000000000*E^(((18*I)*d*Pi)/c)*t^3*
        G[-13*d, -16*d, c] + 120322510198026166698436341163603201496186880*
        Sqrt[3]*E^(((16*I)*d*Pi)/c)*t^4*G[-13*d, -16*d, c] + 
       410933813401549906796086728093696000000000000*E^(((18*I)*d*Pi)/c)*t^4*
        G[-13*d, -16*d, c] + 34280417149757277041599685379436062361780224*
        Sqrt[3]*E^(((16*I)*d*Pi)/c)*t^5*G[-13*d, -16*d, c] + 
       136188790074706625530119331200000000000000000*E^(((18*I)*d*Pi)/c)*t^5*
        G[-13*d, -16*d, c] + 6867569527195070960420168049248622467874816*
        Sqrt[3]*E^(((16*I)*d*Pi)/c)*t^6*G[-13*d, -16*d, c] + 
       31051967289902701086187900800000000000000000*E^(((18*I)*d*Pi)/c)*t^6*
        G[-13*d, -16*d, c] + 982562739468440988852010555503989502246912*
        Sqrt[3]*E^(((16*I)*d*Pi)/c)*t^7*G[-13*d, -16*d, c] + 
       4941437373938182653307200000000000000000000*E^(((18*I)*d*Pi)/c)*t^7*
        G[-13*d, -16*d, c] + 100249606467021298221913538678421643591680*
        Sqrt[3]*E^(((16*I)*d*Pi)/c)*t^8*G[-13*d, -16*d, c] + 
       547760276603188612563600000000000000000000*E^(((18*I)*d*Pi)/c)*t^8*
        G[-13*d, -16*d, c] + 7144734519046646498663854342682632519680*Sqrt[3]*
        E^(((16*I)*d*Pi)/c)*t^9*G[-13*d, -16*d, c] + 
       41443306959769000000000000000000000000000*E^(((18*I)*d*Pi)/c)*t^9*
        G[-13*d, -16*d, c] + 338590211345720902813433811895182163968*Sqrt[3]*
        E^(((16*I)*d*Pi)/c)*t^10*G[-13*d, -16*d, c] + 
       2039608473617000000000000000000000000000*E^(((18*I)*d*Pi)/c)*t^10*
        G[-13*d, -16*d, c] + 9594596590699437665976983387092549632*Sqrt[3]*
        E^(((16*I)*d*Pi)/c)*t^11*G[-13*d, -16*d, c] + 
       58825977724800000000000000000000000000*E^(((18*I)*d*Pi)/c)*t^11*
        G[-13*d, -16*d, c] + 123007648598710739307397222911442944*Sqrt[3]*
        E^(((16*I)*d*Pi)/c)*t^12*G[-13*d, -16*d, c] + 
       754179201600000000000000000000000000*E^(((18*I)*d*Pi)/c)*t^12*
        G[-13*d, -16*d, c] + 9013757938832626011824143328998515299845611*
        Sqrt[17]*E^(((16*I)*d*Pi)/c)*G[-13*d, -15*d, c] + 
       26989785083713551542527397535197441538659496*Sqrt[69]*
        E^(((18*I)*d*Pi)/c)*G[-13*d, -15*d, c] + 
       181216295271358691689852112708971641288479821*E^(((20*I)*d*Pi)/c)*
        G[-13*d, -15*d, c] + 18060028398836961807595180320973872255617154*
        Sqrt[17]*E^(((16*I)*d*Pi)/c)*t*G[-13*d, -15*d, c] + 
       87762001512728553841473972497991896349045744*Sqrt[69]*
        E^(((18*I)*d*Pi)/c)*t*G[-13*d, -15*d, c] + 
       625867897331253550225825085632908190029230174*E^(((20*I)*d*Pi)/c)*t*
        G[-13*d, -15*d, c] + 15281202010235408773806881817040002926248215*
        Sqrt[17]*E^(((16*I)*d*Pi)/c)*t^2*G[-13*d, -15*d, c] + 
       117502926417201597650589183512010261049371528*Sqrt[69]*
        E^(((18*I)*d*Pi)/c)*t^2*G[-13*d, -15*d, c] + 
       879406066886967781354101734368924362435139257*E^(((20*I)*d*Pi)/c)*t^2*
        G[-13*d, -15*d, c] + 7322738825746197910786026726222632788968018*
        Sqrt[17]*E^(((16*I)*d*Pi)/c)*t^3*G[-13*d, -15*d, c] + 
       87510816857646811595505377913521862107083248*Sqrt[69]*
        E^(((18*I)*d*Pi)/c)*t^3*G[-13*d, -15*d, c] + 
       682247215654916685059392312040335933882194030*E^(((20*I)*d*Pi)/c)*t^3*
        G[-13*d, -15*d, c] + 2233675841195864038588505323062500405606643*
        Sqrt[17]*E^(((16*I)*d*Pi)/c)*t^4*G[-13*d, -15*d, c] + 
       41016171263084152421612703131871954823193208*Sqrt[69]*
        E^(((18*I)*d*Pi)/c)*t^4*G[-13*d, -15*d, c] + 
       331151264142893612266718824514538355386637485*E^(((20*I)*d*Pi)/c)*t^4*
        G[-13*d, -15*d, c] + 459557367054687718051135174927034217117282*
        Sqrt[17]*E^(((16*I)*d*Pi)/c)*t^5*G[-13*d, -15*d, c] + 
       12897009111356665981654699188216618725779056*Sqrt[69]*
        E^(((18*I)*d*Pi)/c)*t^5*G[-13*d, -15*d, c] + 
       107255201753511402866809284399399153241790094*E^(((20*I)*d*Pi)/c)*t^5*
        G[-13*d, -15*d, c] + 65597348936228319856665095652701757594963*
        Sqrt[17]*E^(((16*I)*d*Pi)/c)*t^6*G[-13*d, -15*d, c] + 
       2814803009721877232714957099562459025754424*Sqrt[69]*
        E^(((18*I)*d*Pi)/c)*t^6*G[-13*d, -15*d, c] + 
       23987464649125163449526104756431970208136381*E^(((20*I)*d*Pi)/c)*t^6*
        G[-13*d, -15*d, c] + 6555250173140114185098080694296370237906*
        Sqrt[17]*E^(((16*I)*d*Pi)/c)*t^7*G[-13*d, -15*d, c] + 
       432601051458648391520173892495199969293520*Sqrt[69]*
        E^(((18*I)*d*Pi)/c)*t^7*G[-13*d, -15*d, c] + 
       3758860923611646860281844506815945347810958*E^(((20*I)*d*Pi)/c)*t^7*
        G[-13*d, -15*d, c] + 456447496325320988556476663014731708165*Sqrt[17]*
        E^(((16*I)*d*Pi)/c)*t^8*G[-13*d, -15*d, c] + 
       46710092322622055597777627083086054480120*Sqrt[69]*E^(((18*I)*d*Pi)/c)*
        t^8*G[-13*d, -15*d, c] + 411861676413166649963274465297610271515755*
        E^(((20*I)*d*Pi)/c)*t^8*G[-13*d, -15*d, c] + 
       21877775881098171283024444796311345590*Sqrt[17]*E^(((16*I)*d*Pi)/c)*
        t^9*G[-13*d, -15*d, c] + 3469678932123779297651540547877641099600*
        Sqrt[69]*E^(((18*I)*d*Pi)/c)*t^9*G[-13*d, -15*d, c] + 
       30910110513455042701928855095785634527770*E^(((20*I)*d*Pi)/c)*t^9*
        G[-13*d, -15*d, c] + 716193146437845364690140998762097309*Sqrt[17]*
        E^(((16*I)*d*Pi)/c)*t^10*G[-13*d, -15*d, c] + 
       168834894195912316023223473132471463080*Sqrt[69]*E^(((18*I)*d*Pi)/c)*
        t^10*G[-13*d, -15*d, c] + 1513691110825297907897026490054026044787*
        E^(((20*I)*d*Pi)/c)*t^10*G[-13*d, -15*d, c] + 
       15927775344181889675202616540005366*Sqrt[17]*E^(((16*I)*d*Pi)/c)*t^11*
        G[-13*d, -15*d, c] + 4844274894423144428525864576051428080*Sqrt[69]*
        E^(((18*I)*d*Pi)/c)*t^11*G[-13*d, -15*d, c] + 
       43558781080272827097177751538069537418*E^(((20*I)*d*Pi)/c)*t^11*
        G[-13*d, -15*d, c] + 204202248002331918912854058205197*Sqrt[17]*
        E^(((16*I)*d*Pi)/c)*t^12*G[-13*d, -15*d, c] + 
       62106088390040313186229033026300360*Sqrt[69]*E^(((18*I)*d*Pi)/c)*t^12*
        G[-13*d, -15*d, c] + 558445911285549065348432712026532531*
        E^(((20*I)*d*Pi)/c)*t^12*G[-13*d, -15*d, c] + 
       58318110707280035607188693864447442944000000*Sqrt[10]*
        E^(((18*I)*d*Pi)/c)*G[-13*d, -14*d, c] + 
       38048160440042427593062859465332740357488640*Sqrt[23]*
        E^(((20*I)*d*Pi)/c)*G[-13*d, -14*d, c] + 
       175958852903074932168256635149218220769017856*E^(((22*I)*d*Pi)/c)*
        G[-13*d, -14*d, c] + 151949351033269493278321166129207640064000000*
        Sqrt[10]*E^(((18*I)*d*Pi)/c)*t*G[-13*d, -14*d, c] + 
       135036431944715924454828170775027377221140480*Sqrt[23]*
        E^(((20*I)*d*Pi)/c)*t*G[-13*d, -14*d, c] + 
       567685823918970984873695996933647047730397184*E^(((22*I)*d*Pi)/c)*t*
        G[-13*d, -14*d, c] + 163765427460734699283944860270055424000000000*
        Sqrt[10]*E^(((18*I)*d*Pi)/c)*t^2*G[-13*d, -14*d, c] + 
       197482522237122806154885903967006179410313216*Sqrt[23]*
        E^(((20*I)*d*Pi)/c)*t^2*G[-13*d, -14*d, c] + 
       736678545393053432854336634617498226003017728*E^(((22*I)*d*Pi)/c)*t^2*
        G[-13*d, -14*d, c] + 98803732227063505333936668302790033408000000*
        Sqrt[10]*E^(((18*I)*d*Pi)/c)*t^3*G[-13*d, -14*d, c] + 
       159872110501769045115416391148673136872914944*Sqrt[23]*
        E^(((20*I)*d*Pi)/c)*t^3*G[-13*d, -14*d, c] + 
       526265117110895372813404717696500611451715584*E^(((22*I)*d*Pi)/c)*t^3*
        G[-13*d, -14*d, c] + 37787164583419790733666721242924023808000000*
        Sqrt[10]*E^(((18*I)*d*Pi)/c)*t^4*G[-13*d, -14*d, c] + 
       80772204116238298769959258361039741970284544*Sqrt[23]*
        E^(((20*I)*d*Pi)/c)*t^4*G[-13*d, -14*d, c] + 
       235847908794066858189833323421826074661617664*E^(((22*I)*d*Pi)/c)*t^4*
        G[-13*d, -14*d, c] + 9780974842728232463273185334227107840000000*
        Sqrt[10]*E^(((18*I)*d*Pi)/c)*t^5*G[-13*d, -14*d, c] + 
       27096386907885388257644132126338119169474560*Sqrt[23]*
        E^(((20*I)*d*Pi)/c)*t^5*G[-13*d, -14*d, c] + 
       70992573622958636391351845350220272483958784*E^(((22*I)*d*Pi)/c)*t^5*
        G[-13*d, -14*d, c] + 1778397421762292241074826948048322560000000*
        Sqrt[10]*E^(((18*I)*d*Pi)/c)*t^6*G[-13*d, -14*d, c] + 
       6239594997340834057025735942946238381424640*Sqrt[23]*
        E^(((20*I)*d*Pi)/c)*t^6*G[-13*d, -14*d, c] + 
       14891903567621262619948855559565942473097216*E^(((22*I)*d*Pi)/c)*t^6*
        G[-13*d, -14*d, c] + 231580171116945045279470851719168000000000*
        Sqrt[10]*E^(((18*I)*d*Pi)/c)*t^7*G[-13*d, -14*d, c] + 
       1000583097084647312311952976095539164610560*Sqrt[23]*
        E^(((20*I)*d*Pi)/c)*t^7*G[-13*d, -14*d, c] + 
       2212532109051331426160412076535736673763328*E^(((22*I)*d*Pi)/c)*t^7*
        G[-13*d, -14*d, c] + 21688874441884753044458303913984000000000*
        Sqrt[10]*E^(((18*I)*d*Pi)/c)*t^8*G[-13*d, -14*d, c] + 
       111543298165278061540999947181968850944000*Sqrt[23]*
        E^(((20*I)*d*Pi)/c)*t^8*G[-13*d, -14*d, c] + 
       232540290175738529100347726702818130657280*E^(((22*I)*d*Pi)/c)*t^8*
        G[-13*d, -14*d, c] + 1440613133426849895512276992000000000000*
        Sqrt[10]*E^(((18*I)*d*Pi)/c)*t^9*G[-13*d, -14*d, c] + 
       8472059353119375367642489703578887782400*Sqrt[23]*E^(((20*I)*d*Pi)/c)*
        t^9*G[-13*d, -14*d, c] + 16936947170483511897060793069255073464320*
        E^(((22*I)*d*Pi)/c)*t^9*G[-13*d, -14*d, c] + 
       64989892345071221349338316800000000000*Sqrt[10]*E^(((18*I)*d*Pi)/c)*
        t^10*G[-13*d, -14*d, c] + 417928494414037631583017538609311907840*
        Sqrt[23]*E^(((20*I)*d*Pi)/c)*t^10*G[-13*d, -14*d, c] + 
       813936757469068820306926361300164411392*E^(((22*I)*d*Pi)/c)*t^10*
        G[-13*d, -14*d, c] + 1796920840668819467796480000000000000*Sqrt[10]*
        E^(((18*I)*d*Pi)/c)*t^11*G[-13*d, -14*d, c] + 
       12066676353174655633299828061985832960*Sqrt[23]*E^(((20*I)*d*Pi)/c)*
        t^11*G[-13*d, -14*d, c] + 23218252005383084296647285905490444288*
        E^(((22*I)*d*Pi)/c)*t^11*G[-13*d, -14*d, c] + 
       23037446675241275228160000000000000*Sqrt[10]*E^(((18*I)*d*Pi)/c)*t^12*
        G[-13*d, -14*d, c] + 154700978886854559401279846948536320*Sqrt[23]*
        E^(((20*I)*d*Pi)/c)*t^12*G[-13*d, -14*d, c] + 
       297669897504911337136503665455005696*E^(((22*I)*d*Pi)/c)*t^12*
        G[-13*d, -14*d, c] + 4998402006436058757288553630881988813363928*
        Sqrt[13]*E^(((18*I)*d*Pi)/c)*G[-13*d, -13*d, c] + 
       28191116319146846476370979047304392753203125*Sqrt[65]*
        E^(((20*I)*d*Pi)/c)*G[-13*d, -13*d, c] + 
       43768618352497875635360284889993480280872856*Sqrt[13]*
        E^(((22*I)*d*Pi)/c)*G[-13*d, -13*d, c] + 
       213099208092343864084002039275279886109911983*E^(((24*I)*d*Pi)/c)*
        G[-13*d, -13*d, c] + 9315067161874013323979873678846905794381712*
        Sqrt[13]*E^(((18*I)*d*Pi)/c)*t*G[-13*d, -13*d, c] + 
       88345657999050140877531227505832573909218750*Sqrt[65]*
        E^(((20*I)*d*Pi)/c)*t*G[-13*d, -13*d, c] + 
       158313763436260641330937127118460143103854864*Sqrt[13]*
        E^(((22*I)*d*Pi)/c)*t*G[-13*d, -13*d, c] + 
       522946760946847693802380203088122523017135802*E^(((24*I)*d*Pi)/c)*t*
        G[-13*d, -13*d, c] + 7255762223189528897150217101184317955153336*
        Sqrt[13]*E^(((18*I)*d*Pi)/c)*t^2*G[-13*d, -13*d, c] + 
       113890289164388860883573409120454009796015625*Sqrt[65]*
        E^(((20*I)*d*Pi)/c)*t^2*G[-13*d, -13*d, c] + 
       233972831010432327332603302782172151222826744*Sqrt[13]*
        E^(((22*I)*d*Pi)/c)*t^2*G[-13*d, -13*d, c] + 
       541914149455643791812147580335674007708629211*E^(((24*I)*d*Pi)/c)*t^2*
        G[-13*d, -13*d, c] + 3168522596444722373278939419815493274616208*
        Sqrt[13]*E^(((18*I)*d*Pi)/c)*t^3*G[-13*d, -13*d, c] + 
       81732362753585556443351261707645185982968750*Sqrt[65]*
        E^(((20*I)*d*Pi)/c)*t^3*G[-13*d, -13*d, c] + 
       190405667218174078328215589162523471950551824*Sqrt[13]*
        E^(((22*I)*d*Pi)/c)*t^3*G[-13*d, -13*d, c] + 
       320140584261778585622183554714252797581793354*E^(((24*I)*d*Pi)/c)*t^3*
        G[-13*d, -13*d, c] + 872773571148345379466237626979283046408008*
        Sqrt[13]*E^(((18*I)*d*Pi)/c)*t^4*G[-13*d, -13*d, c] + 
       36991346505843819656208134771157893395078125*Sqrt[65]*
        E^(((20*I)*d*Pi)/c)*t^4*G[-13*d, -13*d, c] + 
       96384158197394440190079850099516634623446024*Sqrt[13]*
        E^(((22*I)*d*Pi)/c)*t^4*G[-13*d, -13*d, c] + 
       121850027585022937129602012024428993186021799*E^(((24*I)*d*Pi)/c)*t^4*
        G[-13*d, -13*d, c] + 161052897615659449921200086112944257967376*
        Sqrt[13]*E^(((18*I)*d*Pi)/c)*t^5*G[-13*d, -13*d, c] + 
       11267818895280393613111759363174699399218750*Sqrt[65]*
        E^(((20*I)*d*Pi)/c)*t^5*G[-13*d, -13*d, c] + 
       32334943555889916597659797372441773649479312*Sqrt[13]*
        E^(((22*I)*d*Pi)/c)*t^5*G[-13*d, -13*d, c] + 
       31837020613626438824561298293994349187975514*E^(((24*I)*d*Pi)/c)*t^5*
        G[-13*d, -13*d, c] + 20543147892930868931329124694009567371784*
        Sqrt[13]*E^(((18*I)*d*Pi)/c)*t^6*G[-13*d, -13*d, c] + 
       2392067164094628227485782086166001442578125*Sqrt[65]*
        E^(((20*I)*d*Pi)/c)*t^6*G[-13*d, -13*d, c] + 
       7439431552236044362549531516989309856753608*Sqrt[13]*
        E^(((22*I)*d*Pi)/c)*t^6*G[-13*d, -13*d, c] + 
       5910578420225467343546884924059646603748391*E^(((24*I)*d*Pi)/c)*t^6*
        G[-13*d, -13*d, c] + 1830568813550409927738037866424684513968*
        Sqrt[13]*E^(((18*I)*d*Pi)/c)*t^7*G[-13*d, -13*d, c] + 
       359269977530807734461351580962540667968750*Sqrt[65]*
        E^(((20*I)*d*Pi)/c)*t^7*G[-13*d, -13*d, c] + 
       1191616293014110021852813091602774397929776*Sqrt[13]*
        E^(((22*I)*d*Pi)/c)*t^7*G[-13*d, -13*d, c] + 
       791986874925935481340373200400223280828746*E^(((24*I)*d*Pi)/c)*t^7*
        G[-13*d, -13*d, c] + 112806613614155494800685150417620469320*Sqrt[13]*
        E^(((18*I)*d*Pi)/c)*t^8*G[-13*d, -13*d, c] + 
       38100091258998380205917192885243185546875*Sqrt[65]*E^(((20*I)*d*Pi)/c)*
        t^8*G[-13*d, -13*d, c] + 132696478909597428902217412764511590840840*
        Sqrt[13]*E^(((22*I)*d*Pi)/c)*t^8*G[-13*d, -13*d, c] + 
       76548581780002654940869298727363518339505*E^(((24*I)*d*Pi)/c)*t^8*
        G[-13*d, -13*d, c] + 4655275996886900487149902964172297520*Sqrt[13]*
        E^(((18*I)*d*Pi)/c)*t^9*G[-13*d, -13*d, c] + 
       2793661608804325059630190270158691406250*Sqrt[65]*E^(((20*I)*d*Pi)/c)*
        t^9*G[-13*d, -13*d, c] + 10070363098118011490326634202054068318640*
        Sqrt[13]*E^(((22*I)*d*Pi)/c)*t^9*G[-13*d, -13*d, c] + 
       5233991497275931546801831402884910317790*E^(((24*I)*d*Pi)/c)*t^9*
        G[-13*d, -13*d, c] + 123590103066780815571719918943504152*Sqrt[13]*
        E^(((18*I)*d*Pi)/c)*t^10*G[-13*d, -13*d, c] + 
       134834826100439591587898124082763671875*Sqrt[65]*E^(((20*I)*d*Pi)/c)*
        t^10*G[-13*d, -13*d, c] + 496511698339025952083671379525683659864*
        Sqrt[13]*E^(((22*I)*d*Pi)/c)*t^10*G[-13*d, -13*d, c] + 
       241251818862930581896801556486699984969*E^(((24*I)*d*Pi)/c)*t^10*
        G[-13*d, -13*d, c] + 2180579259249393776231452458626448*Sqrt[13]*
        E^(((18*I)*d*Pi)/c)*t^11*G[-13*d, -13*d, c] + 
       3854073429407798855459830744628906250*Sqrt[65]*E^(((20*I)*d*Pi)/c)*
        t^11*G[-13*d, -13*d, c] + 14332155326897477393294462915835633936*
        Sqrt[13]*E^(((22*I)*d*Pi)/c)*t^11*G[-13*d, -13*d, c] + 
       6743868786754958328019539388112268126*E^(((24*I)*d*Pi)/c)*t^11*
        G[-13*d, -13*d, c] + 27956144349351202259377595623416*Sqrt[13]*
        E^(((18*I)*d*Pi)/c)*t^12*G[-13*d, -13*d, c] + 
       49411197812920498146920906982421875*Sqrt[65]*E^(((20*I)*d*Pi)/c)*t^12*
        G[-13*d, -13*d, c] + 183745581114070222990954652767123512*Sqrt[13]*
        E^(((22*I)*d*Pi)/c)*t^12*G[-13*d, -13*d, c] + 
       86459856240448183692558197283490617*E^(((24*I)*d*Pi)/c)*t^12*
        G[-13*d, -13*d, c] + 58318110707280035607188693864447442944000000*
        Sqrt[10]*E^(((20*I)*d*Pi)/c)*G[-13*d, -12*d, c] + 
       38048160440042427593062859465332740357488640*Sqrt[23]*
        E^(((22*I)*d*Pi)/c)*G[-13*d, -12*d, c] + 
       175958852903074932168256635149218220769017856*E^(((24*I)*d*Pi)/c)*
        G[-13*d, -12*d, c] + 151949351033269493278321166129207640064000000*
        Sqrt[10]*E^(((20*I)*d*Pi)/c)*t*G[-13*d, -12*d, c] + 
       135036431944715924454828170775027377221140480*Sqrt[23]*
        E^(((22*I)*d*Pi)/c)*t*G[-13*d, -12*d, c] + 
       567685823918970984873695996933647047730397184*E^(((24*I)*d*Pi)/c)*t*
        G[-13*d, -12*d, c] + 163765427460734699283944860270055424000000000*
        Sqrt[10]*E^(((20*I)*d*Pi)/c)*t^2*G[-13*d, -12*d, c] + 
       197482522237122806154885903967006179410313216*Sqrt[23]*
        E^(((22*I)*d*Pi)/c)*t^2*G[-13*d, -12*d, c] + 
       736678545393053432854336634617498226003017728*E^(((24*I)*d*Pi)/c)*t^2*
        G[-13*d, -12*d, c] + 98803732227063505333936668302790033408000000*
        Sqrt[10]*E^(((20*I)*d*Pi)/c)*t^3*G[-13*d, -12*d, c] + 
       159872110501769045115416391148673136872914944*Sqrt[23]*
        E^(((22*I)*d*Pi)/c)*t^3*G[-13*d, -12*d, c] + 
       526265117110895372813404717696500611451715584*E^(((24*I)*d*Pi)/c)*t^3*
        G[-13*d, -12*d, c] + 37787164583419790733666721242924023808000000*
        Sqrt[10]*E^(((20*I)*d*Pi)/c)*t^4*G[-13*d, -12*d, c] + 
       80772204116238298769959258361039741970284544*Sqrt[23]*
        E^(((22*I)*d*Pi)/c)*t^4*G[-13*d, -12*d, c] + 
       235847908794066858189833323421826074661617664*E^(((24*I)*d*Pi)/c)*t^4*
        G[-13*d, -12*d, c] + 9780974842728232463273185334227107840000000*
        Sqrt[10]*E^(((20*I)*d*Pi)/c)*t^5*G[-13*d, -12*d, c] + 
       27096386907885388257644132126338119169474560*Sqrt[23]*
        E^(((22*I)*d*Pi)/c)*t^5*G[-13*d, -12*d, c] + 
       70992573622958636391351845350220272483958784*E^(((24*I)*d*Pi)/c)*t^5*
        G[-13*d, -12*d, c] + 1778397421762292241074826948048322560000000*
        Sqrt[10]*E^(((20*I)*d*Pi)/c)*t^6*G[-13*d, -12*d, c] + 
       6239594997340834057025735942946238381424640*Sqrt[23]*
        E^(((22*I)*d*Pi)/c)*t^6*G[-13*d, -12*d, c] + 
       14891903567621262619948855559565942473097216*E^(((24*I)*d*Pi)/c)*t^6*
        G[-13*d, -12*d, c] + 231580171116945045279470851719168000000000*
        Sqrt[10]*E^(((20*I)*d*Pi)/c)*t^7*G[-13*d, -12*d, c] + 
       1000583097084647312311952976095539164610560*Sqrt[23]*
        E^(((22*I)*d*Pi)/c)*t^7*G[-13*d, -12*d, c] + 
       2212532109051331426160412076535736673763328*E^(((24*I)*d*Pi)/c)*t^7*
        G[-13*d, -12*d, c] + 21688874441884753044458303913984000000000*
        Sqrt[10]*E^(((20*I)*d*Pi)/c)*t^8*G[-13*d, -12*d, c] + 
       111543298165278061540999947181968850944000*Sqrt[23]*
        E^(((22*I)*d*Pi)/c)*t^8*G[-13*d, -12*d, c] + 
       232540290175738529100347726702818130657280*E^(((24*I)*d*Pi)/c)*t^8*
        G[-13*d, -12*d, c] + 1440613133426849895512276992000000000000*
        Sqrt[10]*E^(((20*I)*d*Pi)/c)*t^9*G[-13*d, -12*d, c] + 
       8472059353119375367642489703578887782400*Sqrt[23]*E^(((22*I)*d*Pi)/c)*
        t^9*G[-13*d, -12*d, c] + 16936947170483511897060793069255073464320*
        E^(((24*I)*d*Pi)/c)*t^9*G[-13*d, -12*d, c] + 
       64989892345071221349338316800000000000*Sqrt[10]*E^(((20*I)*d*Pi)/c)*
        t^10*G[-13*d, -12*d, c] + 417928494414037631583017538609311907840*
        Sqrt[23]*E^(((22*I)*d*Pi)/c)*t^10*G[-13*d, -12*d, c] + 
       813936757469068820306926361300164411392*E^(((24*I)*d*Pi)/c)*t^10*
        G[-13*d, -12*d, c] + 1796920840668819467796480000000000000*Sqrt[10]*
        E^(((20*I)*d*Pi)/c)*t^11*G[-13*d, -12*d, c] + 
       12066676353174655633299828061985832960*Sqrt[23]*E^(((22*I)*d*Pi)/c)*
        t^11*G[-13*d, -12*d, c] + 23218252005383084296647285905490444288*
        E^(((24*I)*d*Pi)/c)*t^11*G[-13*d, -12*d, c] + 
       23037446675241275228160000000000000*Sqrt[10]*E^(((20*I)*d*Pi)/c)*t^12*
        G[-13*d, -12*d, c] + 154700978886854559401279846948536320*Sqrt[23]*
        E^(((22*I)*d*Pi)/c)*t^12*G[-13*d, -12*d, c] + 
       297669897504911337136503665455005696*E^(((24*I)*d*Pi)/c)*t^12*
        G[-13*d, -12*d, c] + 9013757938832626011824143328998515299845611*
        Sqrt[17]*E^(((20*I)*d*Pi)/c)*G[-13*d, -11*d, c] + 
       26989785083713551542527397535197441538659496*Sqrt[69]*
        E^(((22*I)*d*Pi)/c)*G[-13*d, -11*d, c] + 
       181216295271358691689852112708971641288479821*E^(((24*I)*d*Pi)/c)*
        G[-13*d, -11*d, c] + 18060028398836961807595180320973872255617154*
        Sqrt[17]*E^(((20*I)*d*Pi)/c)*t*G[-13*d, -11*d, c] + 
       87762001512728553841473972497991896349045744*Sqrt[69]*
        E^(((22*I)*d*Pi)/c)*t*G[-13*d, -11*d, c] + 
       625867897331253550225825085632908190029230174*E^(((24*I)*d*Pi)/c)*t*
        G[-13*d, -11*d, c] + 15281202010235408773806881817040002926248215*
        Sqrt[17]*E^(((20*I)*d*Pi)/c)*t^2*G[-13*d, -11*d, c] + 
       117502926417201597650589183512010261049371528*Sqrt[69]*
        E^(((22*I)*d*Pi)/c)*t^2*G[-13*d, -11*d, c] + 
       879406066886967781354101734368924362435139257*E^(((24*I)*d*Pi)/c)*t^2*
        G[-13*d, -11*d, c] + 7322738825746197910786026726222632788968018*
        Sqrt[17]*E^(((20*I)*d*Pi)/c)*t^3*G[-13*d, -11*d, c] + 
       87510816857646811595505377913521862107083248*Sqrt[69]*
        E^(((22*I)*d*Pi)/c)*t^3*G[-13*d, -11*d, c] + 
       682247215654916685059392312040335933882194030*E^(((24*I)*d*Pi)/c)*t^3*
        G[-13*d, -11*d, c] + 2233675841195864038588505323062500405606643*
        Sqrt[17]*E^(((20*I)*d*Pi)/c)*t^4*G[-13*d, -11*d, c] + 
       41016171263084152421612703131871954823193208*Sqrt[69]*
        E^(((22*I)*d*Pi)/c)*t^4*G[-13*d, -11*d, c] + 
       331151264142893612266718824514538355386637485*E^(((24*I)*d*Pi)/c)*t^4*
        G[-13*d, -11*d, c] + 459557367054687718051135174927034217117282*
        Sqrt[17]*E^(((20*I)*d*Pi)/c)*t^5*G[-13*d, -11*d, c] + 
       12897009111356665981654699188216618725779056*Sqrt[69]*
        E^(((22*I)*d*Pi)/c)*t^5*G[-13*d, -11*d, c] + 
       107255201753511402866809284399399153241790094*E^(((24*I)*d*Pi)/c)*t^5*
        G[-13*d, -11*d, c] + 65597348936228319856665095652701757594963*
        Sqrt[17]*E^(((20*I)*d*Pi)/c)*t^6*G[-13*d, -11*d, c] + 
       2814803009721877232714957099562459025754424*Sqrt[69]*
        E^(((22*I)*d*Pi)/c)*t^6*G[-13*d, -11*d, c] + 
       23987464649125163449526104756431970208136381*E^(((24*I)*d*Pi)/c)*t^6*
        G[-13*d, -11*d, c] + 6555250173140114185098080694296370237906*
        Sqrt[17]*E^(((20*I)*d*Pi)/c)*t^7*G[-13*d, -11*d, c] + 
       432601051458648391520173892495199969293520*Sqrt[69]*
        E^(((22*I)*d*Pi)/c)*t^7*G[-13*d, -11*d, c] + 
       3758860923611646860281844506815945347810958*E^(((24*I)*d*Pi)/c)*t^7*
        G[-13*d, -11*d, c] + 456447496325320988556476663014731708165*Sqrt[17]*
        E^(((20*I)*d*Pi)/c)*t^8*G[-13*d, -11*d, c] + 
       46710092322622055597777627083086054480120*Sqrt[69]*E^(((22*I)*d*Pi)/c)*
        t^8*G[-13*d, -11*d, c] + 411861676413166649963274465297610271515755*
        E^(((24*I)*d*Pi)/c)*t^8*G[-13*d, -11*d, c] + 
       21877775881098171283024444796311345590*Sqrt[17]*E^(((20*I)*d*Pi)/c)*
        t^9*G[-13*d, -11*d, c] + 3469678932123779297651540547877641099600*
        Sqrt[69]*E^(((22*I)*d*Pi)/c)*t^9*G[-13*d, -11*d, c] + 
       30910110513455042701928855095785634527770*E^(((24*I)*d*Pi)/c)*t^9*
        G[-13*d, -11*d, c] + 716193146437845364690140998762097309*Sqrt[17]*
        E^(((20*I)*d*Pi)/c)*t^10*G[-13*d, -11*d, c] + 
       168834894195912316023223473132471463080*Sqrt[69]*E^(((22*I)*d*Pi)/c)*
        t^10*G[-13*d, -11*d, c] + 1513691110825297907897026490054026044787*
        E^(((24*I)*d*Pi)/c)*t^10*G[-13*d, -11*d, c] + 
       15927775344181889675202616540005366*Sqrt[17]*E^(((20*I)*d*Pi)/c)*t^11*
        G[-13*d, -11*d, c] + 4844274894423144428525864576051428080*Sqrt[69]*
        E^(((22*I)*d*Pi)/c)*t^11*G[-13*d, -11*d, c] + 
       43558781080272827097177751538069537418*E^(((24*I)*d*Pi)/c)*t^11*
        G[-13*d, -11*d, c] + 204202248002331918912854058205197*Sqrt[17]*
        E^(((20*I)*d*Pi)/c)*t^12*G[-13*d, -11*d, c] + 
       62106088390040313186229033026300360*Sqrt[69]*E^(((22*I)*d*Pi)/c)*t^12*
        G[-13*d, -11*d, c] + 558445911285549065348432712026532531*
        E^(((24*I)*d*Pi)/c)*t^12*G[-13*d, -11*d, c] + 
       129900825037631499131484207656244624828137472*Sqrt[3]*
        E^(((22*I)*d*Pi)/c)*G[-13*d, -10*d, c] + 
       202808560445110481635977685274624000000000000*E^(((24*I)*d*Pi)/c)*
        G[-13*d, -10*d, c] + 369204171513636827663479800580433517245104128*
        Sqrt[3]*E^(((22*I)*d*Pi)/c)*t*G[-13*d, -10*d, c] + 
       716420917612151132973205941563392000000000000*E^(((24*I)*d*Pi)/c)*t*
        G[-13*d, -10*d, c] + 434336244641771464081039665527219509826420736*
        Sqrt[3]*E^(((22*I)*d*Pi)/c)*t^2*G[-13*d, -10*d, c] + 
       1034272745507008196741697904631808000000000000*E^(((24*I)*d*Pi)/c)*t^2*
        G[-13*d, -10*d, c] + 286673049122832749930515697523466124635668480*
        Sqrt[3]*E^(((22*I)*d*Pi)/c)*t^3*G[-13*d, -10*d, c] + 
       824905600665550726072739042436096000000000000*E^(((24*I)*d*Pi)/c)*t^3*
        G[-13*d, -10*d, c] + 120322510198026166698436341163603201496186880*
        Sqrt[3]*E^(((22*I)*d*Pi)/c)*t^4*G[-13*d, -10*d, c] + 
       410933813401549906796086728093696000000000000*E^(((24*I)*d*Pi)/c)*t^4*
        G[-13*d, -10*d, c] + 34280417149757277041599685379436062361780224*
        Sqrt[3]*E^(((22*I)*d*Pi)/c)*t^5*G[-13*d, -10*d, c] + 
       136188790074706625530119331200000000000000000*E^(((24*I)*d*Pi)/c)*t^5*
        G[-13*d, -10*d, c] + 6867569527195070960420168049248622467874816*
        Sqrt[3]*E^(((22*I)*d*Pi)/c)*t^6*G[-13*d, -10*d, c] + 
       31051967289902701086187900800000000000000000*E^(((24*I)*d*Pi)/c)*t^6*
        G[-13*d, -10*d, c] + 982562739468440988852010555503989502246912*
        Sqrt[3]*E^(((22*I)*d*Pi)/c)*t^7*G[-13*d, -10*d, c] + 
       4941437373938182653307200000000000000000000*E^(((24*I)*d*Pi)/c)*t^7*
        G[-13*d, -10*d, c] + 100249606467021298221913538678421643591680*
        Sqrt[3]*E^(((22*I)*d*Pi)/c)*t^8*G[-13*d, -10*d, c] + 
       547760276603188612563600000000000000000000*E^(((24*I)*d*Pi)/c)*t^8*
        G[-13*d, -10*d, c] + 7144734519046646498663854342682632519680*Sqrt[3]*
        E^(((22*I)*d*Pi)/c)*t^9*G[-13*d, -10*d, c] + 
       41443306959769000000000000000000000000000*E^(((24*I)*d*Pi)/c)*t^9*
        G[-13*d, -10*d, c] + 338590211345720902813433811895182163968*Sqrt[3]*
        E^(((22*I)*d*Pi)/c)*t^10*G[-13*d, -10*d, c] + 
       2039608473617000000000000000000000000000*E^(((24*I)*d*Pi)/c)*t^10*
        G[-13*d, -10*d, c] + 9594596590699437665976983387092549632*Sqrt[3]*
        E^(((22*I)*d*Pi)/c)*t^11*G[-13*d, -10*d, c] + 
       58825977724800000000000000000000000000*E^(((24*I)*d*Pi)/c)*t^11*
        G[-13*d, -10*d, c] + 123007648598710739307397222911442944*Sqrt[3]*
        E^(((22*I)*d*Pi)/c)*t^12*G[-13*d, -10*d, c] + 
       754179201600000000000000000000000000*E^(((24*I)*d*Pi)/c)*t^12*
        G[-13*d, -10*d, c] + 24118848198296924513666219715846940437605424*
        Sqrt[29]*E^(((22*I)*d*Pi)/c)*G[-13*d, -9*d, c] + 
       237593235970911936894253592863275900897410754*E^(((24*I)*d*Pi)/c)*
        G[-13*d, -9*d, c] + 58567846096931589365825527075761014422213536*
        Sqrt[29]*E^(((22*I)*d*Pi)/c)*t*G[-13*d, -9*d, c] + 
       829655751885959541895114661290623523479083676*E^(((24*I)*d*Pi)/c)*t*
        G[-13*d, -9*d, c] + 59838702147471162912035943070729019095954992*
        Sqrt[29]*E^(((22*I)*d*Pi)/c)*t^2*G[-13*d, -9*d, c] + 
       1184211129567715568068346845215743735736490818*E^(((24*I)*d*Pi)/c)*t^2*
        G[-13*d, -9*d, c] + 34621122964610663224526129908862783556565920*
        Sqrt[29]*E^(((22*I)*d*Pi)/c)*t^3*G[-13*d, -9*d, c] + 
       933956555223958202896449996576680792032928220*E^(((24*I)*d*Pi)/c)*t^3*
        G[-13*d, -9*d, c] + 12797679773995627434814333817248669601011920*
        Sqrt[29]*E^(((22*I)*d*Pi)/c)*t^4*G[-13*d, -9*d, c] + 
       460354938276869958402321151221941906510438490*E^(((24*I)*d*Pi)/c)*t^4*
        G[-13*d, -9*d, c] + 3218862546406693421682240840393486337200288*
        Sqrt[29]*E^(((22*I)*d*Pi)/c)*t^5*G[-13*d, -9*d, c] + 
       151126665798210128522262879025257961096693356*E^(((24*I)*d*Pi)/c)*t^5*
        G[-13*d, -9*d, c] + 570773846587036412880430653168496080848592*
        Sqrt[29]*E^(((22*I)*d*Pi)/c)*t^6*G[-13*d, -9*d, c] + 
       34181393720702427525183839790497195418905994*E^(((24*I)*d*Pi)/c)*t^6*
        G[-13*d, -9*d, c] + 72682477040552442334854243879365960608224*
        Sqrt[29]*E^(((22*I)*d*Pi)/c)*t^7*G[-13*d, -9*d, c] + 
       5404316222218334358508240482194394542221692*E^(((24*I)*d*Pi)/c)*t^7*
        G[-13*d, -9*d, c] + 6673931413748030826771381856236255258960*Sqrt[29]*
        E^(((22*I)*d*Pi)/c)*t^8*G[-13*d, -9*d, c] + 
       596143639852170180925702766389951229062470*E^(((24*I)*d*Pi)/c)*t^8*
        G[-13*d, -9*d, c] + 436041434612958797557368554546492283360*Sqrt[29]*
        E^(((22*I)*d*Pi)/c)*t^9*G[-13*d, -9*d, c] + 
       44950097244747359750270685688918980658980*E^(((24*I)*d*Pi)/c)*t^9*
        G[-13*d, -9*d, c] + 19436599997170619345360980467854081136*Sqrt[29]*
        E^(((22*I)*d*Pi)/c)*t^10*G[-13*d, -9*d, c] + 
       2207565261516770770330835000469848755638*E^(((24*I)*d*Pi)/c)*t^10*
        G[-13*d, -9*d, c] + 534053296527034831559609580977314464*Sqrt[29]*
        E^(((22*I)*d*Pi)/c)*t^11*G[-13*d, -9*d, c] + 
       63609453310710752224572515981681240532*E^(((24*I)*d*Pi)/c)*t^11*
        G[-13*d, -9*d, c] + 6846837134961985019994994627914288*Sqrt[29]*
        E^(((22*I)*d*Pi)/c)*t^12*G[-13*d, -9*d, c] + 
       815505811675778874674006615149759494*E^(((24*I)*d*Pi)/c)*t^12*
        G[-13*d, -9*d, c] + 10298605058551796884444722310996169012281344*
        Sqrt[3]*E^(((22*I)*d*Pi)/c)*G[-13*d, -8*d, c] + 
       273752714274733755111763132651307708062892032*E^(((24*I)*d*Pi)/c)*
        G[-13*d, -8*d, c] + 21091295549842119460523429389552637594566656*
        Sqrt[3]*E^(((22*I)*d*Pi)/c)*t*G[-13*d, -8*d, c] + 
       915354852467390323317599076433507996336652288*E^(((24*I)*d*Pi)/c)*t*
        G[-13*d, -8*d, c] + 18308890472080800155985644463004062867259392*
        Sqrt[3]*E^(((22*I)*d*Pi)/c)*t^2*G[-13*d, -8*d, c] + 
       1255278983072643665134992994521618734527807488*E^(((24*I)*d*Pi)/c)*t^2*
        G[-13*d, -8*d, c] + 9023775785273629372582247024630528126484480*
        Sqrt[3]*E^(((22*I)*d*Pi)/c)*t^3*G[-13*d, -8*d, c] + 
       955630050064710908439170344768124723449036800*E^(((24*I)*d*Pi)/c)*t^3*
        G[-13*d, -8*d, c] + 2834239807323051501972295602222827541626880*
        Sqrt[3]*E^(((22*I)*d*Pi)/c)*t^4*G[-13*d, -8*d, c] + 
       457057562880726176959750520415539540357283840*E^(((24*I)*d*Pi)/c)*t^4*
        G[-13*d, -8*d, c] + 600272561324826547722405811452298571808768*
        Sqrt[3]*E^(((22*I)*d*Pi)/c)*t^5*G[-13*d, -8*d, c] + 
       146352954338094366041540375938588730405683200*E^(((24*I)*d*Pi)/c)*t^5*
        G[-13*d, -8*d, c] + 88098051572761828962716183312800218611712*Sqrt[3]*
        E^(((22*I)*d*Pi)/c)*t^6*G[-13*d, -8*d, c] + 
       32447219010945866165043659297512246613114880*E^(((24*I)*d*Pi)/c)*t^6*
        G[-13*d, -8*d, c] + 9041877389435678045314561336329942073344*Sqrt[3]*
        E^(((22*I)*d*Pi)/c)*t^7*G[-13*d, -8*d, c] + 
       5051448759723669395797106047327430674219008*E^(((24*I)*d*Pi)/c)*t^7*
        G[-13*d, -8*d, c] + 647049346134938277342774805058090434560*Sqrt[3]*
        E^(((22*I)*d*Pi)/c)*t^8*G[-13*d, -8*d, c] + 
       550888777989402335377952430400628745830400*E^(((24*I)*d*Pi)/c)*t^8*
        G[-13*d, -8*d, c] + 32006997677113881198722936644734812160*Sqrt[3]*
        E^(((22*I)*d*Pi)/c)*t^9*G[-13*d, -8*d, c] + 
       41211449690327750004724958004750130872320*E^(((24*I)*d*Pi)/c)*t^9*
        G[-13*d, -8*d, c] + 1087955254432639832051004459309858816*Sqrt[3]*
        E^(((22*I)*d*Pi)/c)*t^10*G[-13*d, -8*d, c] + 
       2014210612006186782119019008244173504512*E^(((24*I)*d*Pi)/c)*t^10*
        G[-13*d, -8*d, c] + 24987688344921597343470050485469184*Sqrt[3]*
        E^(((22*I)*d*Pi)/c)*t^11*G[-13*d, -8*d, c] + 
       57909998982296540613025031219658620928*E^(((24*I)*d*Pi)/c)*t^11*
        G[-13*d, -8*d, c] + 320354978781046119788077570326528*Sqrt[3]*
        E^(((22*I)*d*Pi)/c)*t^12*G[-13*d, -8*d, c] + 
       742435884388417187346474759226392576*E^(((24*I)*d*Pi)/c)*t^12*
        G[-13*d, -8*d, c] + 285993779041385993159172855794181910515695438*
        E^(((24*I)*d*Pi)/c)*G[-13*d, -7*d, c] + 
       897705455673132002096038598623916045525023492*E^(((24*I)*d*Pi)/c)*t*
        G[-13*d, -7*d, c] + 1167896186519765535272411850309938103569834862*
        E^(((24*I)*d*Pi)/c)*t^2*G[-13*d, -7*d, c] + 
       851606216547316639747232407032931546794318660*E^(((24*I)*d*Pi)/c)*t^3*
        G[-13*d, -7*d, c] + 393388017022294456155032828205611480171555670*
        E^(((24*I)*d*Pi)/c)*t^4*G[-13*d, -7*d, c] + 
       122529019864133189615489773188366816488381940*E^(((24*I)*d*Pi)/c)*t^5*
        G[-13*d, -7*d, c] + 26584288562676225041874335446356386828704230*
        E^(((24*I)*d*Pi)/c)*t^6*G[-13*d, -7*d, c] + 
       4071042317679809473848320123095546351263012*E^(((24*I)*d*Pi)/c)*t^7*
        G[-13*d, -7*d, c] + 438632447673241778773365174367921903173450*
        E^(((24*I)*d*Pi)/c)*t^8*G[-13*d, -7*d, c] + 
       32541120596407557197582854007420121353980*E^(((24*I)*d*Pi)/c)*t^9*
        G[-13*d, -7*d, c] + 1582323667150656393237152769852253910618*
        E^(((24*I)*d*Pi)/c)*t^10*G[-13*d, -7*d, c] + 
       45385638150652033370305804862599063692*E^(((24*I)*d*Pi)/c)*t^11*
        G[-13*d, -7*d, c] + 581867155777590171414176985417936714*
        E^(((24*I)*d*Pi)/c)*t^12*G[-13*d, -7*d, c] + 
       250289369934349773686631876803272547883810816*E^(((24*I)*d*Pi)/c)*
        G[-13*d, -6*d, c] + 736779398413820731040412151863914448556130304*
        E^(((24*I)*d*Pi)/c)*t*G[-13*d, -6*d, c] + 
       912589053631242228894557721008962778349699072*E^(((24*I)*d*Pi)/c)*t^2*
        G[-13*d, -6*d, c] + 640637778482753248313851038249789654910894080*
        E^(((24*I)*d*Pi)/c)*t^3*G[-13*d, -6*d, c] + 
       287320714225237689687220130424172544954204160*E^(((24*I)*d*Pi)/c)*t^4*
        G[-13*d, -6*d, c] + 87462078178059809579950423583432551981645824*
        E^(((24*I)*d*Pi)/c)*t^5*G[-13*d, -6*d, c] + 
       18643659439553558727485658562172239610904576*E^(((24*I)*d*Pi)/c)*t^6*
        G[-13*d, -6*d, c] + 2817143527519777285667249981355579741831168*
        E^(((24*I)*d*Pi)/c)*t^7*G[-13*d, -6*d, c] + 
       300579316685456608774640449728156669050880*E^(((24*I)*d*Pi)/c)*t^8*
        G[-13*d, -6*d, c] + 22149357171541827296616343999225968721920*
        E^(((24*I)*d*Pi)/c)*t^9*G[-13*d, -6*d, c] + 
       1072550209847377414952868606717462577152*E^(((24*I)*d*Pi)/c)*t^10*
        G[-13*d, -6*d, c] + 30704511975387437122315297754110230528*
        E^(((24*I)*d*Pi)/c)*t^11*G[-13*d, -6*d, c] + 
       393647589428044065670708945565515776*E^(((24*I)*d*Pi)/c)*t^12*
        G[-13*d, -6*d, c] + 170409973914888250279956352262834329345703125*
        E^(((24*I)*d*Pi)/c)*G[-13*d, -5*d, c] + 
       478985582300027355013063229759398072167968750*E^(((24*I)*d*Pi)/c)*t*
        G[-13*d, -5*d, c] + 573903715453473073689626993610291448681640625*
        E^(((24*I)*d*Pi)/c)*t^2*G[-13*d, -5*d, c] + 
       393053540540579276526197237322025141699218750*E^(((24*I)*d*Pi)/c)*t^3*
        G[-13*d, -5*d, c] + 173010552907695120750830143521385627001953125*
        E^(((24*I)*d*Pi)/c)*t^4*G[-13*d, -5*d, c] + 
       51916627900120587977582539118208579199218750*E^(((24*I)*d*Pi)/c)*t^5*
        G[-13*d, -5*d, c] + 10946470038632036509621451959336451220703125*
        E^(((24*I)*d*Pi)/c)*t^6*G[-13*d, -5*d, c] + 
       1640528806066738536281905455375302636718750*E^(((24*I)*d*Pi)/c)*t^7*
        G[-13*d, -5*d, c] + 173991792047378047031996047978027294921875*
        E^(((24*I)*d*Pi)/c)*t^8*G[-13*d, -5*d, c] + 
       12768254595527165178087568092346191406250*E^(((24*I)*d*Pi)/c)*t^9*
        G[-13*d, -5*d, c] + 616702155320932686945460765838623046875*
        E^(((24*I)*d*Pi)/c)*t^10*G[-13*d, -5*d, c] + 
       17633600107799973839720741271972656250*E^(((24*I)*d*Pi)/c)*t^11*
        G[-13*d, -5*d, c] + 226071796253845818457958221435546875*
        E^(((24*I)*d*Pi)/c)*t^12*G[-13*d, -5*d, c] + 
       82966859872980173024839619729462780739190784*E^(((24*I)*d*Pi)/c)*
        G[-13*d, -4*d, c] + 230150608686856172149440625279455668255850496*
        E^(((24*I)*d*Pi)/c)*t*G[-13*d, -4*d, c] + 
       273340837194632301441568251576015054100758528*E^(((24*I)*d*Pi)/c)*t^2*
        G[-13*d, -4*d, c] + 186050718501843112570256076202869524445265920*
        E^(((24*I)*d*Pi)/c)*t^3*G[-13*d, -4*d, c] + 
       81527720320255466994365945649776097377648640*E^(((24*I)*d*Pi)/c)*t^4*
        G[-13*d, -4*d, c] + 24383836162083918295898655117723921102667776*
        E^(((24*I)*d*Pi)/c)*t^5*G[-13*d, -4*d, c] + 
       5128641202920940573091861073892788009959424*E^(((24*I)*d*Pi)/c)*t^6*
        G[-13*d, -4*d, c] + 767228497831657254298028711820104703148032*
        E^(((24*I)*d*Pi)/c)*t^7*G[-13*d, -4*d, c] + 
       81264747445326975313823356888970868817920*E^(((24*I)*d*Pi)/c)*t^8*
        G[-13*d, -4*d, c] + 5958212222190922377035365859528361902080*
        E^(((24*I)*d*Pi)/c)*t^9*G[-13*d, -4*d, c] + 
       287620563088800552750405654033358389248*E^(((24*I)*d*Pi)/c)*t^10*
        G[-13*d, -4*d, c] + 8221919986173930210914040873140355072*
        E^(((24*I)*d*Pi)/c)*t^11*G[-13*d, -4*d, c] + 
       105409230591973464242487703501799424*E^(((24*I)*d*Pi)/c)*t^12*
        G[-13*d, -4*d, c] + 25402349735927904526868714266977869946936087*
        E^(((24*I)*d*Pi)/c)*G[-13*d, -3*d, c] + 
       72436206939440429186495449516979353400651658*E^(((24*I)*d*Pi)/c)*t*
        G[-13*d, -3*d, c] + 87866457166877538583491869305385686747990323*
        E^(((24*I)*d*Pi)/c)*t^2*G[-13*d, -3*d, c] + 
       60802612170763496260024593001881346853906010*E^(((24*I)*d*Pi)/c)*t^3*
        G[-13*d, -3*d, c] + 26993088659886121452691917413968113593114175*
        E^(((24*I)*d*Pi)/c)*t^4*G[-13*d, -3*d, c] + 
       8156583680129959276944465912293076254047050*E^(((24*I)*d*Pi)/c)*t^5*
        G[-13*d, -3*d, c] + 1729380511053854871108727391686711307090655*
        E^(((24*I)*d*Pi)/c)*t^6*G[-13*d, -3*d, c] + 
       260302453766550954705681938081610491623578*E^(((24*I)*d*Pi)/c)*t^7*
        G[-13*d, -3*d, c] + 27696585614839840443008432699081317906425*
        E^(((24*I)*d*Pi)/c)*t^8*G[-13*d, -3*d, c] + 
       2037098657157213166668279102660397581870*E^(((24*I)*d*Pi)/c)*t^9*
        G[-13*d, -3*d, c] + 98529938387481128271218741453994366417*
        E^(((24*I)*d*Pi)/c)*t^10*G[-13*d, -3*d, c] + 
       2819159120836402477220616950090953998*E^(((24*I)*d*Pi)/c)*t^11*
        G[-13*d, -3*d, c] + 36143065651748749707956627565268641*
        E^(((24*I)*d*Pi)/c)*t^12*G[-13*d, -3*d, c] + 
       3792292599837223029445403203214569067511808*E^(((24*I)*d*Pi)/c)*
        G[-13*d, -2*d, c] + 11525670375235499661760711337963386749059072*
        E^(((24*I)*d*Pi)/c)*t*G[-13*d, -2*d, c] + 
       14713071150516736270132357754248445854482432*E^(((24*I)*d*Pi)/c)*t^2*
        G[-13*d, -2*d, c] + 10610711235841278957342904253238613030993920*
        E^(((24*I)*d*Pi)/c)*t^3*G[-13*d, -2*d, c] + 
       4870742513908627950308931331582472465940480*E^(((24*I)*d*Pi)/c)*t^4*
        G[-13*d, -2*d, c] + 1511849963848448951361334194584092189655040*
        E^(((24*I)*d*Pi)/c)*t^5*G[-13*d, -2*d, c] + 
       327419922575304785309215232778649447956480*E^(((24*I)*d*Pi)/c)*t^6*
        G[-13*d, -2*d, c] + 50095158474545580234281735766933076180992*
        E^(((24*I)*d*Pi)/c)*t^7*G[-13*d, -2*d, c] + 
       5395241279990146870550781596283804057600*E^(((24*I)*d*Pi)/c)*t^8*
        G[-13*d, -2*d, c] + 400187111508893919173524668471238983680*
        E^(((24*I)*d*Pi)/c)*t^9*G[-13*d, -2*d, c] + 
       19457615627300869656803664797146021888*E^(((24*I)*d*Pi)/c)*t^10*
        G[-13*d, -2*d, c] + 558079335728238370211111485751427072*
        E^(((24*I)*d*Pi)/c)*t^11*G[-13*d, -2*d, c] + 
       7154863278567158592450147253223424*E^(((24*I)*d*Pi)/c)*t^12*
        G[-13*d, -2*d, c] + 162118756588138186125089127619908806375276*
        E^(((24*I)*d*Pi)/c)*G[-13*d, -d, c] + 
       510281138855229975552090202558804893419944*E^(((24*I)*d*Pi)/c)*t*
        G[-13*d, -d, c] + 670295019918219488874453593900466297674892*
        E^(((24*I)*d*Pi)/c)*t^2*G[-13*d, -d, c] + 
       494823658521557202541222435906108255130280*E^(((24*I)*d*Pi)/c)*t^3*
        G[-13*d, -d, c] + 231491009462944045373456592002915278960860*
        E^(((24*I)*d*Pi)/c)*t^4*G[-13*d, -d, c] + 
       72954409671293995601145734908180262251464*E^(((24*I)*d*Pi)/c)*t^5*
        G[-13*d, -d, c] + 15990073884471631178677846204660493899836*
        E^(((24*I)*d*Pi)/c)*t^6*G[-13*d, -d, c] + 
       2469066896151953070537795505783280047848*E^(((24*I)*d*Pi)/c)*t^7*
        G[-13*d, -d, c] + 267726813723993847448310569435200057380*
        E^(((24*I)*d*Pi)/c)*t^8*G[-13*d, -d, c] + 
       19951766711910904955845968455857300120*E^(((24*I)*d*Pi)/c)*t^9*
        G[-13*d, -d, c] + 972885929112233511872175717815205572*
        E^(((24*I)*d*Pi)/c)*t^10*G[-13*d, -d, c] + 
       27941356867380918762245585714124408*E^(((24*I)*d*Pi)/c)*t^11*
        G[-13*d, -d, c] + 358222523940781009772379304027236*
        E^(((24*I)*d*Pi)/c)*t^12*G[-13*d, -d, c]))/(c^5*E^(((24*I)*d*Pi)/c))
 
DResC[14] = ((-1/879457802787865923249892047231357560574443520000000*I)*Pi^2*
      (7 + t)*(11851359863672014531391269709053962731192320*
        G[-14*d, -27*d, c] + 36533279675014448617003995218155357530972160*t*
        G[-14*d, -27*d, c] + 46685894028721270494503548328482726076743680*t^2*
        G[-14*d, -27*d, c] + 33315559447084837955563373923635513074995200*t^3*
        G[-14*d, -27*d, c] + 14974667694042162925432270418030756845747200*t^4*
        G[-14*d, -27*d, c] + 4507910099960737798431485441465164465405440*t^5*
        G[-14*d, -27*d, c] + 938645637342312090958405346197851497848320*t^6*
        G[-14*d, -27*d, c] + 137000410312826142953509592400320644915200*t^7*
        G[-14*d, -27*d, c] + 13977746580938311880986884987829875720000*t^8*
        G[-14*d, -27*d, c] + 976164318757268718221258043931095052000*t^9*
        G[-14*d, -27*d, c] + 44449082143497223807828193918695878400*t^10*
        G[-14*d, -27*d, c] + 1188462763239816483298728495571957200*t^11*
        G[-14*d, -27*d, c] + 14148366229045434324984863042523300*t^12*
        G[-14*d, -27*d, c] + 278085924833489840644667322386502072852807680*
        E^(((2*I)*d*Pi)/c)*G[-14*d, -26*d, c] + 
       828280460110879244315102145401171532515901440*E^(((2*I)*d*Pi)/c)*t*
        G[-14*d, -26*d, c] + 1028614422883251523267029860834381580635996160*
        E^(((2*I)*d*Pi)/c)*t^2*G[-14*d, -26*d, c] + 
       716831107269997252486993360794112799381913600*E^(((2*I)*d*Pi)/c)*t^3*
        G[-14*d, -26*d, c] + 315995142153370593189877629791973422105886720*
        E^(((2*I)*d*Pi)/c)*t^4*G[-14*d, -26*d, c] + 
       93644058822868184609513768241875133954785280*E^(((2*I)*d*Pi)/c)*t^5*
        G[-14*d, -26*d, c] + 19258512002782437725103362815346737152000000*
        E^(((2*I)*d*Pi)/c)*t^6*G[-14*d, -26*d, c] + 
       2784306276686411475330857677231371835146240*E^(((2*I)*d*Pi)/c)*t^7*
        G[-14*d, -26*d, c] + 282099148729684438556944325217869962936320*
        E^(((2*I)*d*Pi)/c)*t^8*G[-14*d, -26*d, c] + 
       19606639098778224296069229144626639667200*E^(((2*I)*d*Pi)/c)*t^9*
        G[-14*d, -26*d, c] + 890162964286923775677531075918839152640*
        E^(((2*I)*d*Pi)/c)*t^10*G[-14*d, -26*d, c] + 
       23768887792934938776266018276266475520*E^(((2*I)*d*Pi)/c)*t^11*
        G[-14*d, -26*d, c] + 282962949915892128288881169955553280*
        E^(((2*I)*d*Pi)/c)*t^12*G[-14*d, -26*d, c] + 
       1892535406574329479104757227528567969881374720*E^(((4*I)*d*Pi)/c)*
        G[-14*d, -25*d, c] + 5281049910618501963828471010251852834625320960*
        E^(((4*I)*d*Pi)/c)*t*G[-14*d, -25*d, c] + 
       6220701071003140900369775031057506214510366720*E^(((4*I)*d*Pi)/c)*t^2*
        G[-14*d, -25*d, c] + 4151834417097591456610370797866733865587430400*
        E^(((4*I)*d*Pi)/c)*t^3*G[-14*d, -25*d, c] + 
       1766883164658244329114897331477055584810325760*E^(((4*I)*d*Pi)/c)*t^4*
        G[-14*d, -25*d, c] + 508949633640157443758655188866468337105335680*
        E^(((4*I)*d*Pi)/c)*t^5*G[-14*d, -25*d, c] + 
       102342973646198646340680308606619550878049920*E^(((4*I)*d*Pi)/c)*t^6*
        G[-14*d, -25*d, c] + 14542592729250567808555895821412123394013440*
        E^(((4*I)*d*Pi)/c)*t^7*G[-14*d, -25*d, c] + 
       1454722676938510781710365056061033681105360*E^(((4*I)*d*Pi)/c)*t^8*
        G[-14*d, -25*d, c] + 100217568119450796477402131540272074859800*
        E^(((4*I)*d*Pi)/c)*t^9*G[-14*d, -25*d, c] + 
       4525337399833754131540654805127926949360*E^(((4*I)*d*Pi)/c)*t^10*
        G[-14*d, -25*d, c] + 120532124231305376287816533294257594580*
        E^(((4*I)*d*Pi)/c)*t^11*G[-14*d, -25*d, c] + 
       1434906240848873527235911110645923745*E^(((4*I)*d*Pi)/c)*t^12*
        G[-14*d, -25*d, c] + 6346507574335181229314842556381043425259028480*
        E^(((6*I)*d*Pi)/c)*G[-14*d, -24*d, c] + 
       17146949962497423160663206246031891941598167040*E^(((6*I)*d*Pi)/c)*t*
        G[-14*d, -24*d, c] + 19703431928182103170994903715255698362246103040*
        E^(((6*I)*d*Pi)/c)*t^2*G[-14*d, -24*d, c] + 
       12897764494940600529809880754834216258948300800*E^(((6*I)*d*Pi)/c)*t^3*
        G[-14*d, -24*d, c] + 5405422872280242596823222857460523162581073920*
        E^(((6*I)*d*Pi)/c)*t^4*G[-14*d, -24*d, c] + 
       1538346689177702495475660618432966410895360000*E^(((6*I)*d*Pi)/c)*t^5*
        G[-14*d, -24*d, c] + 306444154266704104826371534676066693818613760*
        E^(((6*I)*d*Pi)/c)*t^6*G[-14*d, -24*d, c] + 
       43233292620987112073133878444460559218769920*E^(((6*I)*d*Pi)/c)*t^7*
        G[-14*d, -24*d, c] + 4301934479083960392704032435445197355089920*
        E^(((6*I)*d*Pi)/c)*t^8*G[-14*d, -24*d, c] + 
       295284611457303472063829351505653137408000*E^(((6*I)*d*Pi)/c)*t^9*
        G[-14*d, -24*d, c] + 13303608204618075185749759651622158336000*
        E^(((6*I)*d*Pi)/c)*t^10*G[-14*d, -24*d, c] + 
       353971036845618807572534595978421862400*E^(((6*I)*d*Pi)/c)*t^11*
        G[-14*d, -24*d, c] + 4213940914828795328244459475933593600*
        E^(((6*I)*d*Pi)/c)*t^12*G[-14*d, -24*d, c] + 
       13508039001319754081828771610697220000000000000*E^(((8*I)*d*Pi)/c)*
        G[-14*d, -23*d, c] + 36740790429545137546895046497481246500000000000*
        E^(((8*I)*d*Pi)/c)*t*G[-14*d, -23*d, c] + 
       42391609500499773896413128924795969000000000000*E^(((8*I)*d*Pi)/c)*t^2*
        G[-14*d, -23*d, c] + 27822548304553111018646535457326417750000000000*
        E^(((8*I)*d*Pi)/c)*t^3*G[-14*d, -23*d, c] + 
       11680897471232768002011584713320716812500000000*E^(((8*I)*d*Pi)/c)*t^4*
        G[-14*d, -23*d, c] + 3328308278679242418642066456078388031250000000*
        E^(((8*I)*d*Pi)/c)*t^5*G[-14*d, -23*d, c] + 
       663565373585224466469614832266779593750000000*E^(((8*I)*d*Pi)/c)*t^6*
        G[-14*d, -23*d, c] + 93670713558269743361696994631430062500000000*
        E^(((8*I)*d*Pi)/c)*t^7*G[-14*d, -23*d, c] + 
       9324463428606561032252736560931996093750000*E^(((8*I)*d*Pi)/c)*t^8*
        G[-14*d, -23*d, c] + 640201690353149807633263971710205078125000*
        E^(((8*I)*d*Pi)/c)*t^9*G[-14*d, -23*d, c] + 
       28847994836167840991715613708496093750000*E^(((8*I)*d*Pi)/c)*t^10*
        G[-14*d, -23*d, c] + 767620379320185006560387191772460937500*
        E^(((8*I)*d*Pi)/c)*t^11*G[-14*d, -23*d, c] + 
       9138337849049821506671276092529296875*E^(((8*I)*d*Pi)/c)*t^12*
        G[-14*d, -23*d, c] + 20705895145326029264090506108374257247159582720*
        E^(((10*I)*d*Pi)/c)*G[-14*d, -22*d, c] + 
       58620604821277423492693040623164377416870133760*E^(((10*I)*d*Pi)/c)*t*
        G[-14*d, -22*d, c] + 69585512873847335850939479375201176923867709440*
        E^(((10*I)*d*Pi)/c)*t^2*G[-14*d, -22*d, c] + 
       46636350069974622236874192209124486885566054400*E^(((10*I)*d*Pi)/c)*
        t^3*G[-14*d, -22*d, c] + 
       19890612191806193866237265449344875145996533760*E^(((10*I)*d*Pi)/c)*
        t^4*G[-14*d, -22*d, c] + 
       5735853111501211130394213963497676328623144960*E^(((10*I)*d*Pi)/c)*t^5*
        G[-14*d, -22*d, c] + 1153997456670926917204234879637977422165442560*
        E^(((10*I)*d*Pi)/c)*t^6*G[-14*d, -22*d, c] + 
       164012458658565863980078278372296654334197760*E^(((10*I)*d*Pi)/c)*t^7*
        G[-14*d, -22*d, c] + 16407385452778235254283224151660268418498560*
        E^(((10*I)*d*Pi)/c)*t^8*G[-14*d, -22*d, c] + 
       1130323509034380025579146387870141382656000*E^(((10*I)*d*Pi)/c)*t^9*
        G[-14*d, -22*d, c] + 51039322719406084902666976946165278310400*
        E^(((10*I)*d*Pi)/c)*t^10*G[-14*d, -22*d, c] + 
       1359422494243439286237964006509143654400*E^(((10*I)*d*Pi)/c)*t^11*
        G[-14*d, -22*d, c] + 16183601121945705788547190553680281600*
        E^(((10*I)*d*Pi)/c)*t^12*G[-14*d, -22*d, c] + 
       24765421676506263296532456708513188287322030080*E^(((12*I)*d*Pi)/c)*
        G[-14*d, -21*d, c] + 74503899200513244862345329779759325115981066240*
        E^(((12*I)*d*Pi)/c)*t*G[-14*d, -21*d, c] + 
       92578450829088296436737569270733733234800640000*E^(((12*I)*d*Pi)/c)*
        t^2*G[-14*d, -21*d, c] + 
       64254954279918608866097352314142751844880844800*E^(((12*I)*d*Pi)/c)*
        t^3*G[-14*d, -21*d, c] + 
       28154337125455851787297539839967147307114268160*E^(((12*I)*d*Pi)/c)*
        t^4*G[-14*d, -21*d, c] + 
       8289614685067697704204421608026980680153455360*E^(((12*I)*d*Pi)/c)*t^5*
        G[-14*d, -21*d, c] + 1694572370397601173582733641786482529577916160*
        E^(((12*I)*d*Pi)/c)*t^6*G[-14*d, -21*d, c] + 
       243742842692706102354150021481192434092129280*E^(((12*I)*d*Pi)/c)*t^7*
        G[-14*d, -21*d, c] + 24596596906633941340930877320323071399388960*
        E^(((12*I)*d*Pi)/c)*t^8*G[-14*d, -21*d, c] + 
       1704635297559450192454061124248860289297200*E^(((12*I)*d*Pi)/c)*t^9*
        G[-14*d, -21*d, c] + 77254297123244746043075312808739800533440*
        E^(((12*I)*d*Pi)/c)*t^10*G[-14*d, -21*d, c] + 
       2061131076661047512371731413189012475720*E^(((12*I)*d*Pi)/c)*t^11*
        G[-14*d, -21*d, c] + 24537274722155327528234897776059672330*
        E^(((12*I)*d*Pi)/c)*t^12*G[-14*d, -21*d, c] + 
       288108365104317760501997309401733669521981440*Sqrt[2]*
        E^(((12*I)*d*Pi)/c)*G[-14*d, -20*d, c] + 
       24695537979373837107290538139191296141054443520*E^(((14*I)*d*Pi)/c)*
        G[-14*d, -20*d, c] + 534916993034703532743104202430714753654456320*
        Sqrt[2]*E^(((12*I)*d*Pi)/c)*t*G[-14*d, -20*d, c] + 
       79265290027620513716383762388528381920500776960*E^(((14*I)*d*Pi)/c)*t*
        G[-14*d, -20*d, c] + 408987766273218032053496411769384511765217280*
        Sqrt[2]*E^(((12*I)*d*Pi)/c)*t^2*G[-14*d, -20*d, c] + 
       103858099085886485256985263538003144305971036160*E^(((14*I)*d*Pi)/c)*
        t^2*G[-14*d, -20*d, c] + 
       173191324276123749892191621244375793664000000*Sqrt[2]*
        E^(((12*I)*d*Pi)/c)*t^3*G[-14*d, -20*d, c] + 
       75233752456773611825398246854294738432530841600*E^(((14*I)*d*Pi)/c)*
        t^3*G[-14*d, -20*d, c] + 45803189313386821326218430975128909748633600*
        Sqrt[2]*E^(((12*I)*d*Pi)/c)*t^4*G[-14*d, -20*d, c] + 
       34109414365435881766549978293801184059300249600*E^(((14*I)*d*Pi)/c)*
        t^4*G[-14*d, -20*d, c] + 8047846263583878533334811068897196517621760*
        Sqrt[2]*E^(((12*I)*d*Pi)/c)*t^5*G[-14*d, -20*d, c] + 
       10316880944697701239767423613204000501672181760*E^(((14*I)*d*Pi)/c)*
        t^5*G[-14*d, -20*d, c] + 970060732157961423606153895085112117166080*
        Sqrt[2]*E^(((12*I)*d*Pi)/c)*t^6*G[-14*d, -20*d, c] + 
       2153442961263635466554846448782629309545185280*E^(((14*I)*d*Pi)/c)*t^6*
        G[-14*d, -20*d, c] + 81007047133088045895381605246431678955520*
        Sqrt[2]*E^(((12*I)*d*Pi)/c)*t^7*G[-14*d, -20*d, c] + 
       314672300677181134936921383366762802163220480*E^(((14*I)*d*Pi)/c)*t^7*
        G[-14*d, -20*d, c] + 4625980106060787742126786046590137139200*Sqrt[2]*
        E^(((12*I)*d*Pi)/c)*t^8*G[-14*d, -20*d, c] + 
       32121452037036560246265134504177121519206400*E^(((14*I)*d*Pi)/c)*t^8*
        G[-14*d, -20*d, c] + 173846061823054789612844768740717363200*Sqrt[2]*
        E^(((12*I)*d*Pi)/c)*t^9*G[-14*d, -20*d, c] + 
       2243738312011408912434888001296186264780800*E^(((14*I)*d*Pi)/c)*t^9*
        G[-14*d, -20*d, c] + 4086717908064799042634118336023101440*Sqrt[2]*
        E^(((12*I)*d*Pi)/c)*t^10*G[-14*d, -20*d, c] + 
       102176536231391764964418598066206392975360*E^(((14*I)*d*Pi)/c)*t^10*
        G[-14*d, -20*d, c] + 62462444383013623397890639024619520*Sqrt[2]*
        E^(((12*I)*d*Pi)/c)*t^11*G[-14*d, -20*d, c] + 
       2732070069120230780189840740262483066880*E^(((14*I)*d*Pi)/c)*t^11*
        G[-14*d, -20*d, c] + 743600528369209802355840940769280*Sqrt[2]*
        E^(((12*I)*d*Pi)/c)*t^12*G[-14*d, -20*d, c] + 
       32524643680002747383212389765029560320*E^(((14*I)*d*Pi)/c)*t^12*
        G[-14*d, -20*d, c] + 7503930365176960864203690437283300000000000000*
        E^(((14*I)*d*Pi)/c)*G[-14*d, -19*d, c] + 
       21974636658474203378928352891854167418101268480*E^(((16*I)*d*Pi)/c)*
        G[-14*d, -19*d, c] + 16652129498420200727575657125943432500000000000*
        E^(((14*I)*d*Pi)/c)*t*G[-14*d, -19*d, c] + 
       74261373693260319819475904673293888056415293440*E^(((16*I)*d*Pi)/c)*t*
        G[-14*d, -19*d, c] + 15505544046596145584474436969743415000000000000*
        E^(((14*I)*d*Pi)/c)*t^2*G[-14*d, -19*d, c] + 
       101962366794433143328980040425701360432569958400*E^(((16*I)*d*Pi)/c)*
        t^2*G[-14*d, -19*d, c] + 
       8130193009686512051759274646355898750000000000*E^(((14*I)*d*Pi)/c)*t^3*
        G[-14*d, -19*d, c] + 76924583573441891832580962551924748019753728000*
        E^(((16*I)*d*Pi)/c)*t^3*G[-14*d, -19*d, c] + 
       2701825318130100871092908906046636562500000000*E^(((14*I)*d*Pi)/c)*t^4*
        G[-14*d, -19*d, c] + 36087475013537867151736136580346869450672007680*
        E^(((16*I)*d*Pi)/c)*t^4*G[-14*d, -19*d, c] + 
       604794330326989373830049420894397656250000000*E^(((14*I)*d*Pi)/c)*t^5*
        G[-14*d, -19*d, c] + 11223578593746491844767762123711809080685989120*
        E^(((16*I)*d*Pi)/c)*t^5*G[-14*d, -19*d, c] + 
       94352108916339860844683250809008593750000000*E^(((14*I)*d*Pi)/c)*t^6*
        G[-14*d, -19*d, c] + 2394996400467197495984841783676051192234502400*
        E^(((16*I)*d*Pi)/c)*t^6*G[-14*d, -19*d, c] + 
       10451609208468745497319670546498437500000000*E^(((14*I)*d*Pi)/c)*t^7*
        G[-14*d, -19*d, c] + 355937891341259569690598255594632899089095680*
        E^(((16*I)*d*Pi)/c)*t^7*G[-14*d, -19*d, c] + 
       828235978635815633631815456318261718750000*E^(((14*I)*d*Pi)/c)*t^8*
        G[-14*d, -19*d, c] + 36786643071199445190493945375708007675443680*
        E^(((16*I)*d*Pi)/c)*t^8*G[-14*d, -19*d, c] + 
       46716544955177293716644455718994140625000*E^(((14*I)*d*Pi)/c)*t^9*
        G[-14*d, -19*d, c] + 2591501868613337800950261982854181363122000*
        E^(((16*I)*d*Pi)/c)*t^9*G[-14*d, -19*d, c] + 
       1821962016861592985110948791503906250000*E^(((14*I)*d*Pi)/c)*t^10*
        G[-14*d, -19*d, c] + 118623257795264391625604168170481365944000*
        E^(((16*I)*d*Pi)/c)*t^10*G[-14*d, -19*d, c] + 
       44983745579852067852201461791992187500*E^(((14*I)*d*Pi)/c)*t^11*
        G[-14*d, -19*d, c] + 3179291007637385684327660364979321476600*
        E^(((16*I)*d*Pi)/c)*t^11*G[-14*d, -19*d, c] + 
       535520780712524617288112640380859375*E^(((14*I)*d*Pi)/c)*t^12*
        G[-14*d, -19*d, c] + 37848702471873639099138813868801446150*
        E^(((16*I)*d*Pi)/c)*t^12*G[-14*d, -19*d, c] + 
       5303464282218026776057157380898553362078760960*Sqrt[11]*
        E^(((16*I)*d*Pi)/c)*G[-14*d, -18*d, c] + 
       18746424161197879818735810822799360000000000000*E^(((18*I)*d*Pi)/c)*
        G[-14*d, -18*d, c] + 13828715447632614004522061162785144173326499840*
        Sqrt[11]*E^(((16*I)*d*Pi)/c)*t*G[-14*d, -18*d, c] + 
       64993919265725763362888325838274560000000000000*E^(((18*I)*d*Pi)/c)*t*
        G[-14*d, -18*d, c] + 14842454656357925003908469087811103805820370944*
        Sqrt[11]*E^(((16*I)*d*Pi)/c)*t^2*G[-14*d, -18*d, c] + 
       91593067982501528620492150377185280000000000000*E^(((18*I)*d*Pi)/c)*
        t^2*G[-14*d, -18*d, c] + 
       8884552050445809129281622733452256830428282880*Sqrt[11]*
        E^(((16*I)*d*Pi)/c)*t^3*G[-14*d, -18*d, c] + 
       70854802816706344733303117993656320000000000000*E^(((18*I)*d*Pi)/c)*
        t^3*G[-14*d, -18*d, c] + 
       3362182166184379194743258176042791755719901184*Sqrt[11]*
        E^(((16*I)*d*Pi)/c)*t^4*G[-14*d, -18*d, c] + 
       34006860203880972516017159219773440000000000000*E^(((18*I)*d*Pi)/c)*
        t^4*G[-14*d, -18*d, c] + 
       859492460400740939381058271263612694532456448*Sqrt[11]*
        E^(((16*I)*d*Pi)/c)*t^5*G[-14*d, -18*d, c] + 
       10787370173813644103666640576000000000000000000*E^(((18*I)*d*Pi)/c)*
        t^5*G[-14*d, -18*d, c] + 
       154059239430258967201158344335592440039735296*Sqrt[11]*
        E^(((16*I)*d*Pi)/c)*t^6*G[-14*d, -18*d, c] + 
       2339715757451696309682997728000000000000000000*E^(((18*I)*d*Pi)/c)*t^6*
        G[-14*d, -18*d, c] + 19721666277631866548860667641678419946635264*
        Sqrt[11]*E^(((16*I)*d*Pi)/c)*t^7*G[-14*d, -18*d, c] + 
       352199274303910016989824000000000000000000000*E^(((18*I)*d*Pi)/c)*t^7*
        G[-14*d, -18*d, c] + 1806380619225143827274387230449970691702784*
        Sqrt[11]*E^(((16*I)*d*Pi)/c)*t^8*G[-14*d, -18*d, c] + 
       36747532530207438589104000000000000000000000*E^(((18*I)*d*Pi)/c)*t^8*
        G[-14*d, -18*d, c] + 116319005035720186541721007049866110566400*
        Sqrt[11]*E^(((16*I)*d*Pi)/c)*t^9*G[-14*d, -18*d, c] + 
       2605711867084690000000000000000000000000000*E^(((18*I)*d*Pi)/c)*t^9*
        G[-14*d, -18*d, c] + 5023914693114197003715480313730024079360*
        Sqrt[11]*E^(((16*I)*d*Pi)/c)*t^10*G[-14*d, -18*d, c] + 
       119747208420931000000000000000000000000000*E^(((18*I)*d*Pi)/c)*t^10*
        G[-14*d, -18*d, c] + 130995374850987163479608134458943733760*Sqrt[11]*
        E^(((16*I)*d*Pi)/c)*t^11*G[-14*d, -18*d, c] + 
       3215172201696000000000000000000000000000*E^(((18*I)*d*Pi)/c)*t^11*
        G[-14*d, -18*d, c] + 1559468748226037660471525410225520640*Sqrt[11]*
        E^(((16*I)*d*Pi)/c)*t^12*G[-14*d, -18*d, c] + 
       38275859544000000000000000000000000000*E^(((18*I)*d*Pi)/c)*t^12*
        G[-14*d, -18*d, c] + 447283686785786951797448858568126790100828160*
        E^(((16*I)*d*Pi)/c)*G[-14*d, -17*d, c] + 
       2557507293511541775595606435865239100160000000*Sqrt[65]*
        E^(((18*I)*d*Pi)/c)*G[-14*d, -17*d, c] + 
       16306308530530609537293808101997158031456747520*E^(((20*I)*d*Pi)/c)*
        G[-14*d, -17*d, c] + 761348413611712770009613710177969744023255040*
        E^(((16*I)*d*Pi)/c)*t*G[-14*d, -17*d, c] + 
       7678049754756557920771316178828879114720000000*Sqrt[65]*
        E^(((18*I)*d*Pi)/c)*t*G[-14*d, -17*d, c] + 
       56355992671936904784669333686274146208267315200*E^(((20*I)*d*Pi)/c)*t*
        G[-14*d, -17*d, c] + 527476922874313788290705587525938870637154304*
        E^(((16*I)*d*Pi)/c)*t^2*G[-14*d, -17*d, c] + 
       9406466740048862599082779219674342148800000000*Sqrt[65]*
        E^(((18*I)*d*Pi)/c)*t^2*G[-14*d, -17*d, c] + 
       79080432080341810299498019563595130372643803136*E^(((20*I)*d*Pi)/c)*
        t^2*G[-14*d, -17*d, c] + 
       199485022552399665100779383638361681030108160*E^(((16*I)*d*Pi)/c)*t^3*
        G[-14*d, -17*d, c] + 6374863688832951010966064692555221047760000000*
        Sqrt[65]*E^(((18*I)*d*Pi)/c)*t^3*G[-14*d, -17*d, c] + 
       60950794293416915700943682368704629442918497280*E^(((20*I)*d*Pi)/c)*
        t^3*G[-14*d, -17*d, c] + 46239987702136149805137388287618938728437504*
        E^(((16*I)*d*Pi)/c)*t^4*G[-14*d, -17*d, c] + 
       2711067107084884280414346260862832167420000000*Sqrt[65]*
        E^(((18*I)*d*Pi)/c)*t^4*G[-14*d, -17*d, c] + 
       29178049799651862981378602865063483464262763776*E^(((20*I)*d*Pi)/c)*
        t^4*G[-14*d, -17*d, c] + 6961180091508011687947115457087574383443328*
        E^(((16*I)*d*Pi)/c)*t^5*G[-14*d, -17*d, c] + 
       772970443719740409447372379443562725750000000*Sqrt[65]*
        E^(((18*I)*d*Pi)/c)*t^5*G[-14*d, -17*d, c] + 
       9241115032979768801288881806858609504897086592*E^(((20*I)*d*Pi)/c)*t^5*
        G[-14*d, -17*d, c] + 702909180383262923009306864223163392230016*
        E^(((16*I)*d*Pi)/c)*t^6*G[-14*d, -17*d, c] + 
       153160480675597081792137476769035597250000000*Sqrt[65]*
        E^(((18*I)*d*Pi)/c)*t^6*G[-14*d, -17*d, c] + 
       2002661856428342559307932966438467956622530944*E^(((20*I)*d*Pi)/c)*t^6*
        G[-14*d, -17*d, c] + 48550069957785541581882237688595319876864*
        E^(((16*I)*d*Pi)/c)*t^7*G[-14*d, -17*d, c] + 
       21428779428083809289987893949553427500000000*Sqrt[65]*
        E^(((18*I)*d*Pi)/c)*t^7*G[-14*d, -17*d, c] + 
       301343016464617907974368239993996465560939776*E^(((20*I)*d*Pi)/c)*t^7*
        G[-14*d, -17*d, c] + 2312297845026218039055457721727974664144*
        E^(((16*I)*d*Pi)/c)*t^8*G[-14*d, -17*d, c] + 
       2114263723641395113954483727805153281250000*Sqrt[65]*
        E^(((18*I)*d*Pi)/c)*t^8*G[-14*d, -17*d, c] + 
       31436164453059279964741214886906324052127856*E^(((20*I)*d*Pi)/c)*t^8*
        G[-14*d, -17*d, c] + 74037798614436586027470370456616251800*
        E^(((16*I)*d*Pi)/c)*t^9*G[-14*d, -17*d, c] + 
       144120287261288265346867806494677734375000*Sqrt[65]*
        E^(((18*I)*d*Pi)/c)*t^9*G[-14*d, -17*d, c] + 
       2228953842322589556857835417354111348926600*E^(((20*I)*d*Pi)/c)*t^9*
        G[-14*d, -17*d, c] + 1430000731353877648004299809293342640*
        E^(((16*I)*d*Pi)/c)*t^10*G[-14*d, -17*d, c] + 
       6463347928042740704934199083925781250000*Sqrt[65]*E^(((18*I)*d*Pi)/c)*
        t^10*G[-14*d, -17*d, c] + 102430604311159901153221425370345253537840*
        E^(((20*I)*d*Pi)/c)*t^10*G[-14*d, -17*d, c] + 
       14505891974212346567438190831494100*E^(((16*I)*d*Pi)/c)*t^11*
        G[-14*d, -17*d, c] + 171603377199463961409198216723632812500*Sqrt[65]*
        E^(((18*I)*d*Pi)/c)*t^11*G[-14*d, -17*d, c] + 
       2750197658325753352802039531671645490940*E^(((20*I)*d*Pi)/c)*t^11*
        G[-14*d, -17*d, c] + 172689190169194601993311795613025*
        E^(((16*I)*d*Pi)/c)*t^12*G[-14*d, -17*d, c] + 
       2042897347612666207252359722900390625*Sqrt[65]*E^(((18*I)*d*Pi)/c)*
        t^12*G[-14*d, -17*d, c] + 32740448313401825628595708710376732035*
        E^(((20*I)*d*Pi)/c)*t^12*G[-14*d, -17*d, c] + 
       7324668436517896662885659151930130060468551680*Sqrt[2]*
        E^(((18*I)*d*Pi)/c)*G[-14*d, -16*d, c] + 
       3776540498962169350265601786209746906796523520*Sqrt[22]*
        E^(((20*I)*d*Pi)/c)*G[-14*d, -16*d, c] + 
       14986867253279484862829007945864324696684625920*E^(((22*I)*d*Pi)/c)*
        G[-14*d, -16*d, c] + 16518092699121414373894828052292630287419965440*
        Sqrt[2]*E^(((18*I)*d*Pi)/c)*t*G[-14*d, -16*d, c] + 
       12601998177928564351065749973781094088845557760*Sqrt[22]*
        E^(((20*I)*d*Pi)/c)*t*G[-14*d, -16*d, c] + 
       50251294406356365244347994398951014867581009920*E^(((22*I)*d*Pi)/c)*t*
        G[-14*d, -16*d, c] + 15441751529771738370657568371989097306296156160*
        Sqrt[2]*E^(((18*I)*d*Pi)/c)*t^2*G[-14*d, -16*d, c] + 
       17225621235066659401593499487894481440478330880*Sqrt[22]*
        E^(((20*I)*d*Pi)/c)*t^2*G[-14*d, -16*d, c] + 
       67878915692427590516004707958958689984366772224*E^(((22*I)*d*Pi)/c)*
        t^2*G[-14*d, -16*d, c] + 
       8061253301312105742979955072722330176989429760*Sqrt[2]*
        E^(((18*I)*d*Pi)/c)*t^3*G[-14*d, -16*d, c] + 
       12979270447914895929582660401385968563902218240*Sqrt[22]*
        E^(((20*I)*d*Pi)/c)*t^3*G[-14*d, -16*d, c] + 
       50211745975989755993764467929761597341806100480*E^(((22*I)*d*Pi)/c)*
        t^3*G[-14*d, -16*d, c] + 
       2650159833988695270692223136208080937051750400*Sqrt[2]*
        E^(((18*I)*d*Pi)/c)*t^4*G[-14*d, -16*d, c] + 
       6086804162323308901571276094177599328134103040*Sqrt[22]*
        E^(((20*I)*d*Pi)/c)*t^4*G[-14*d, -16*d, c] + 
       23081723788261212956836851524212437875020529664*E^(((22*I)*d*Pi)/c)*
        t^4*G[-14*d, -16*d, c] + 
       583513682367260692207399702694423840245678080*Sqrt[2]*
        E^(((18*I)*d*Pi)/c)*t^5*G[-14*d, -16*d, c] + 
       1892493350856700792655980824827623710811750400*Sqrt[22]*
        E^(((20*I)*d*Pi)/c)*t^5*G[-14*d, -16*d, c] + 
       7042019285405883994509607150165704641681031168*E^(((22*I)*d*Pi)/c)*t^5*
        G[-14*d, -16*d, c] + 89012484980638072444648035970119985350574080*
        Sqrt[2]*E^(((18*I)*d*Pi)/c)*t^6*G[-14*d, -16*d, c] + 
       403663033448965575194030217829623316065812480*Sqrt[22]*
        E^(((20*I)*d*Pi)/c)*t^6*G[-14*d, -16*d, c] + 
       1477440161741591968042671132715856448869892096*E^(((22*I)*d*Pi)/c)*t^6*
        G[-14*d, -16*d, c] + 9579127360152609803433004038141688644894720*
        Sqrt[2]*E^(((18*I)*d*Pi)/c)*t^7*G[-14*d, -16*d, c] + 
       59960908067820371665824209540321941095710720*Sqrt[22]*
        E^(((20*I)*d*Pi)/c)*t^7*G[-14*d, -16*d, c] + 
       216521214301781636127920887661456250114146304*E^(((22*I)*d*Pi)/c)*t^7*
        G[-14*d, -16*d, c] + 732831678793087080224004658430500279418880*
        Sqrt[2]*E^(((18*I)*d*Pi)/c)*t^8*G[-14*d, -16*d, c] + 
       6194107269501741960894934670165579829084160*Sqrt[22]*
        E^(((20*I)*d*Pi)/c)*t^8*G[-14*d, -16*d, c] + 
       22137987636548896101548904461636153810878464*E^(((22*I)*d*Pi)/c)*t^8*
        G[-14*d, -16*d, c] + 39766139999506286390777329141544281702400*
        Sqrt[2]*E^(((18*I)*d*Pi)/c)*t^9*G[-14*d, -16*d, c] + 
       436194909069042489804872079474842769817600*Sqrt[22]*
        E^(((20*I)*d*Pi)/c)*t^9*G[-14*d, -16*d, c] + 
       1547753667342459438328027859882084401152000*E^(((22*I)*d*Pi)/c)*t^9*
        G[-14*d, -16*d, c] + 1497724132351980361124496480234509434880*Sqrt[2]*
        E^(((18*I)*d*Pi)/c)*t^10*G[-14*d, -16*d, c] + 
       19961683470235397440982953508621695057920*Sqrt[22]*E^(((20*I)*d*Pi)/c)*
        t^10*G[-14*d, -16*d, c] + 70516513727449114055496547234902158868480*
        E^(((22*I)*d*Pi)/c)*t^10*G[-14*d, -16*d, c] + 
       36219600704155290661189661117739171840*Sqrt[2]*E^(((18*I)*d*Pi)/c)*
        t^11*G[-14*d, -16*d, c] + 534947829599685713022598144412992143360*
        Sqrt[22]*E^(((20*I)*d*Pi)/c)*t^11*G[-14*d, -16*d, c] + 
       1885938196797205127397067038902263480320*E^(((22*I)*d*Pi)/c)*t^11*
        G[-14*d, -16*d, c] + 431185722668515365014162632354037760*Sqrt[2]*
        E^(((18*I)*d*Pi)/c)*t^12*G[-14*d, -16*d, c] + 
       6368426542853401345507120766821335040*Sqrt[22]*E^(((20*I)*d*Pi)/c)*
        t^12*G[-14*d, -16*d, c] + 22451645199966727707107940939312660480*
        E^(((22*I)*d*Pi)/c)*t^12*G[-14*d, -16*d, c] + 
       463627858069573048538771768895779006709760*E^(((18*I)*d*Pi)/c)*
        G[-14*d, -15*d, c] + 2612867245128490710052972920860591532834078720*
        Sqrt[57]*E^(((20*I)*d*Pi)/c)*G[-14*d, -15*d, c] + 
       1340694285455413298669581323635422383999631360*Sqrt[113]*
        E^(((22*I)*d*Pi)/c)*G[-14*d, -15*d, c] + 
       14873161848478496145953985527369059604406845440*E^(((24*I)*d*Pi)/c)*
        G[-14*d, -15*d, c] + 648377143973299996960919647719900152913920*
        E^(((18*I)*d*Pi)/c)*t*G[-14*d, -15*d, c] + 
       7322331747937054110162190692229105408400578560*Sqrt[57]*
        E^(((20*I)*d*Pi)/c)*t*G[-14*d, -15*d, c] + 
       4737722177571104096748018699309779180952340480*Sqrt[113]*
        E^(((22*I)*d*Pi)/c)*t*G[-14*d, -15*d, c] + 
       46344787760727840566801197863791811400004679680*E^(((24*I)*d*Pi)/c)*t*
        G[-14*d, -15*d, c] + 332024819942218648164117991039512495333376*
        E^(((18*I)*d*Pi)/c)*t^2*G[-14*d, -15*d, c] + 
       8328925247764012518427721250291802751005347840*Sqrt[57]*
        E^(((20*I)*d*Pi)/c)*t^2*G[-14*d, -15*d, c] + 
       6873068335228834291716652261581261019910246400*Sqrt[113]*
        E^(((22*I)*d*Pi)/c)*t^2*G[-14*d, -15*d, c] + 
       57356729175501532427686623647797322241725845504*E^(((24*I)*d*Pi)/c)*
        t^2*G[-14*d, -15*d, c] + 81904631985739611905603542933677856010240*
        E^(((18*I)*d*Pi)/c)*t^3*G[-14*d, -15*d, c] + 
       5222756404454116784001434522835592528314639360*Sqrt[57]*
        E^(((20*I)*d*Pi)/c)*t^3*G[-14*d, -15*d, c] + 
       5488820263934263768700447415130533186489953280*Sqrt[113]*
        E^(((22*I)*d*Pi)/c)*t^3*G[-14*d, -15*d, c] + 
       38663939060347828521595540631929354194349306880*E^(((24*I)*d*Pi)/c)*
        t^3*G[-14*d, -15*d, c] + 10588944610259540922765097075777481430016*
        E^(((18*I)*d*Pi)/c)*t^4*G[-14*d, -15*d, c] + 
       2051536476918018862234217715069205404534240000*Sqrt[57]*
        E^(((20*I)*d*Pi)/c)*t^4*G[-14*d, -15*d, c] + 
       2716151278602598862756052743000996452887271680*Sqrt[113]*
        E^(((22*I)*d*Pi)/c)*t^4*G[-14*d, -15*d, c] + 
       16211299886050843615439250023078835926640189184*E^(((24*I)*d*Pi)/c)*
        t^4*G[-14*d, -15*d, c] + 722312632570990648693518284216245263872*
        E^(((18*I)*d*Pi)/c)*t^5*G[-14*d, -15*d, c] + 
       540494745416796478035167009428628814890912640*Sqrt[57]*
        E^(((20*I)*d*Pi)/c)*t^5*G[-14*d, -15*d, c] + 
       885236737424183323306238787395380882321188480*Sqrt[113]*
        E^(((22*I)*d*Pi)/c)*t^5*G[-14*d, -15*d, c] + 
       4536552038638625349033002932587759833738154368*E^(((24*I)*d*Pi)/c)*t^5*
        G[-14*d, -15*d, c] + 25009635006720157725878141349308370944*
        E^(((18*I)*d*Pi)/c)*t^6*G[-14*d, -15*d, c] + 
       99288159845538296780263031239215076163448960*Sqrt[57]*
        E^(((20*I)*d*Pi)/c)*t^6*G[-14*d, -15*d, c] + 
       196372553463687339492325250093924140111536000*Sqrt[113]*
        E^(((22*I)*d*Pi)/c)*t^6*G[-14*d, -15*d, c] + 
       881036599638778806209749609955929452396093056*E^(((24*I)*d*Pi)/c)*t^6*
        G[-14*d, -15*d, c] + 481689482191784415561698286055809536*
        E^(((18*I)*d*Pi)/c)*t^7*G[-14*d, -15*d, c] + 
       12966571170702065554322416254937077569015040*Sqrt[57]*
        E^(((20*I)*d*Pi)/c)*t^7*G[-14*d, -15*d, c] + 
       30086996300189697698482826578132679064019200*Sqrt[113]*
        E^(((22*I)*d*Pi)/c)*t^7*G[-14*d, -15*d, c] + 
       120937156785867626369541724331942092760347904*E^(((24*I)*d*Pi)/c)*t^7*
        G[-14*d, -15*d, c] + 8907154103415588841992277841565376*
        E^(((18*I)*d*Pi)/c)*t^8*G[-14*d, -15*d, c] + 
       1206700374054440972982418903800019875908880*Sqrt[57]*
        E^(((20*I)*d*Pi)/c)*t^8*G[-14*d, -15*d, c] + 
       3180434811681550930459592247571219056963120*Sqrt[113]*
        E^(((22*I)*d*Pi)/c)*t^8*G[-14*d, -15*d, c] + 
       11738932293588398881243778656538770664731984*E^(((24*I)*d*Pi)/c)*t^8*
        G[-14*d, -15*d, c] + 14560453069201842948149580940000*
        E^(((18*I)*d*Pi)/c)*t^9*G[-14*d, -15*d, c] + 
       78639622107081168252790201042865821620600*Sqrt[57]*E^(((20*I)*d*Pi)/c)*
        t^9*G[-14*d, -15*d, c] + 227540206978285589598576594011437804229800*
        Sqrt[113]*E^(((22*I)*d*Pi)/c)*t^9*G[-14*d, -15*d, c] + 
       790280289975836228168419327001450468675800*E^(((24*I)*d*Pi)/c)*t^9*
        G[-14*d, -15*d, c] + 208732007517558380621927572320*
        E^(((18*I)*d*Pi)/c)*t^10*G[-14*d, -15*d, c] + 
       3423687131995038611858873260072170310320*Sqrt[57]*E^(((20*I)*d*Pi)/c)*
        t^10*G[-14*d, -15*d, c] + 10513082296755312781478191823559611346160*
        Sqrt[113]*E^(((22*I)*d*Pi)/c)*t^10*G[-14*d, -15*d, c] + 
       35155520745797945469579900013983104769840*E^(((24*I)*d*Pi)/c)*t^10*
        G[-14*d, -15*d, c] + 28267601313864765520602480*E^(((18*I)*d*Pi)/c)*
        t^11*G[-14*d, -15*d, c] + 89620673728704008113542260016059053860*
        Sqrt[57]*E^(((20*I)*d*Pi)/c)*t^11*G[-14*d, -15*d, c] + 
       282954853689009075197530705178702220780*Sqrt[113]*E^(((22*I)*d*Pi)/c)*
        t^11*G[-14*d, -15*d, c] + 929836453931365466439057703512449090100*
        E^(((24*I)*d*Pi)/c)*t^11*G[-14*d, -15*d, c] + 
       336519063260294827626220*E^(((18*I)*d*Pi)/c)*t^12*G[-14*d, -15*d, c] + 
       1066912782484571525161217381143560165*Sqrt[57]*E^(((20*I)*d*Pi)/c)*
        t^12*G[-14*d, -15*d, c] + 3368510162964393752351556014032169295*
        Sqrt[113]*E^(((22*I)*d*Pi)/c)*t^12*G[-14*d, -15*d, c] + 
       11069481594421017457607829803719632025*E^(((24*I)*d*Pi)/c)*t^12*
        G[-14*d, -15*d, c] + 2989294975997497793082246611031296791376035840*
        Sqrt[7]*E^(((20*I)*d*Pi)/c)*G[-14*d, -14*d, c] + 
       3984094610205716808229379923113145478645022720*Sqrt[21]*
        E^(((22*I)*d*Pi)/c)*G[-14*d, -14*d, c] + 
       2180367120423183134020057925681152000000000000*Sqrt[35]*
        E^(((24*I)*d*Pi)/c)*G[-14*d, -14*d, c] + 
       18327048758554166830717614913344914121660825600*E^(((26*I)*d*Pi)/c)*
        G[-14*d, -14*d, c] + 6338254511775710916814663200926490126995947520*
        Sqrt[7]*E^(((20*I)*d*Pi)/c)*t*G[-14*d, -14*d, c] + 
       12922378165738838876448156994636323172248453120*Sqrt[21]*
        E^(((22*I)*d*Pi)/c)*t*G[-14*d, -14*d, c] + 
       7710658912099516469976911374989446348800000000*Sqrt[35]*
        E^(((24*I)*d*Pi)/c)*t*G[-14*d, -14*d, c] + 
       42749813974812124459732038938279676029320560640*E^(((26*I)*d*Pi)/c)*t*
        G[-14*d, -14*d, c] + 5585567824913918532927202926937376706757918720*
        Sqrt[7]*E^(((20*I)*d*Pi)/c)*t^2*G[-14*d, -14*d, c] + 
       17159867381341341186709665707598731665068785664*Sqrt[21]*
        E^(((22*I)*d*Pi)/c)*t^2*G[-14*d, -14*d, c] + 
       11042668266826932977462637364195413196800000000*Sqrt[35]*
        E^(((24*I)*d*Pi)/c)*t^2*G[-14*d, -14*d, c] + 
       41688562505174708370277684658729204001135394816*E^(((26*I)*d*Pi)/c)*
        t^2*G[-14*d, -14*d, c] + 
       2753085164860987823997790738948876528265461760*Sqrt[7]*
        E^(((20*I)*d*Pi)/c)*t^3*G[-14*d, -14*d, c] + 
       12571112966698578284240955401168169598514626560*Sqrt[21]*
        E^(((22*I)*d*Pi)/c)*t^3*G[-14*d, -14*d, c] + 
       8637688630711259525692729182468754636800000000*Sqrt[35]*
        E^(((24*I)*d*Pi)/c)*t^3*G[-14*d, -14*d, c] + 
       22983982728275715362511378043715878001919918080*E^(((26*I)*d*Pi)/c)*
        t^3*G[-14*d, -14*d, c] + 
       855181593383609200875358044150674415356477440*Sqrt[7]*
        E^(((20*I)*d*Pi)/c)*t^4*G[-14*d, -14*d, c] + 
       5742996440769075232702776812607510636599967744*Sqrt[21]*
        E^(((22*I)*d*Pi)/c)*t^4*G[-14*d, -14*d, c] + 
       4172375449051399356152708849947744665600000000*Sqrt[35]*
        E^(((24*I)*d*Pi)/c)*t^4*G[-14*d, -14*d, c] + 
       8108518636764531117639533480301539750771163136*E^(((26*I)*d*Pi)/c)*t^4*
        G[-14*d, -14*d, c] + 177804207996363214524768087566906675953664000*
        Sqrt[7]*E^(((20*I)*d*Pi)/c)*t^5*G[-14*d, -14*d, c] + 
       1744388841975106377700909084415624579433627648*Sqrt[21]*
        E^(((22*I)*d*Pi)/c)*t^5*G[-14*d, -14*d, c] + 
       1327423699161069988272627402866688000000000000*Sqrt[35]*
        E^(((24*I)*d*Pi)/c)*t^5*G[-14*d, -14*d, c] + 
       1953135457217349727921924239985832451607887872*E^(((26*I)*d*Pi)/c)*t^5*
        G[-14*d, -14*d, c] + 25533057352112703813990659277515864680693760*
        Sqrt[7]*E^(((20*I)*d*Pi)/c)*t^6*G[-14*d, -14*d, c] + 
       364751748475509396373056845015893381371396096*Sqrt[21]*
        E^(((22*I)*d*Pi)/c)*t^6*G[-14*d, -14*d, c] + 
       288136775443961922558041390284800000000000000*Sqrt[35]*
        E^(((24*I)*d*Pi)/c)*t^6*G[-14*d, -14*d, c] + 
       332982105327348100502390565930729379582705664*E^(((26*I)*d*Pi)/c)*t^6*
        G[-14*d, -14*d, c] + 2568810694413417954422227679739075457187840*
        Sqrt[7]*E^(((20*I)*d*Pi)/c)*t^7*G[-14*d, -14*d, c] + 
       53317684734237972877954374839918258640912384*Sqrt[21]*
        E^(((22*I)*d*Pi)/c)*t^7*G[-14*d, -14*d, c] + 
       43360864977498918760756449902592000000000000*Sqrt[35]*
        E^(((24*I)*d*Pi)/c)*t^7*G[-14*d, -14*d, c] + 
       40883105124652277388943946545532655040987136*E^(((26*I)*d*Pi)/c)*t^7*
        G[-14*d, -14*d, c] + 181704049055321317732899141736621586513920*
        Sqrt[7]*E^(((20*I)*d*Pi)/c)*t^8*G[-14*d, -14*d, c] + 
       5441016515203463621357383819582006659907584*Sqrt[21]*
        E^(((22*I)*d*Pi)/c)*t^8*G[-14*d, -14*d, c] + 
       4521204172062197663984515448832000000000000*Sqrt[35]*
        E^(((24*I)*d*Pi)/c)*t^8*G[-14*d, -14*d, c] + 
       3619675705828483736961828749825189468962816*E^(((26*I)*d*Pi)/c)*t^8*
        G[-14*d, -14*d, c] + 9013559320638138236653937136436982579200*Sqrt[7]*
        E^(((20*I)*d*Pi)/c)*t^9*G[-14*d, -14*d, c] + 
       379899346471256376099518207129785309593600*Sqrt[21]*
        E^(((22*I)*d*Pi)/c)*t^9*G[-14*d, -14*d, c] + 
       320392761000711016996274176000000000000000*Sqrt[35]*
        E^(((24*I)*d*Pi)/c)*t^9*G[-14*d, -14*d, c] + 
       227086728819030833984435753534787000729600*E^(((26*I)*d*Pi)/c)*t^9*
        G[-14*d, -14*d, c] + 310575732543729642914596199552243466240*Sqrt[7]*
        E^(((20*I)*d*Pi)/c)*t^10*G[-14*d, -14*d, c] + 
       17294382751644862003983295362298281984000*Sqrt[21]*E^(((22*I)*d*Pi)/c)*
        t^10*G[-14*d, -14*d, c] + 14717668590027893389380812800000000000000*
        Sqrt[35]*E^(((24*I)*d*Pi)/c)*t^10*G[-14*d, -14*d, c] + 
       9635936425393191268095072396963888496640*E^(((26*I)*d*Pi)/c)*t^10*
        G[-14*d, -14*d, c] + 7083529846432061280538662429807083520*Sqrt[7]*
        E^(((20*I)*d*Pi)/c)*t^11*G[-14*d, -14*d, c] + 
       462360359634814822363253692893002465280*Sqrt[21]*E^(((22*I)*d*Pi)/c)*
        t^11*G[-14*d, -14*d, c] + 395089447291971161554944000000000000000*
        Sqrt[35]*E^(((24*I)*d*Pi)/c)*t^11*G[-14*d, -14*d, c] + 
       249032738937936486891773273238971351040*E^(((26*I)*d*Pi)/c)*t^11*
        G[-14*d, -14*d, c] + 84327736267048348577841219402465280*Sqrt[7]*
        E^(((20*I)*d*Pi)/c)*t^12*G[-14*d, -14*d, c] + 
       5504289995652557409086353486821457920*Sqrt[21]*E^(((22*I)*d*Pi)/c)*
        t^12*G[-14*d, -14*d, c] + 4703445801094894780416000000000000000*
        Sqrt[35]*E^(((24*I)*d*Pi)/c)*t^12*G[-14*d, -14*d, c] + 
       2964675463546862939187777062368706560*E^(((26*I)*d*Pi)/c)*t^12*
        G[-14*d, -14*d, c] + 463627858069573048538771768895779006709760*
        E^(((20*I)*d*Pi)/c)*G[-14*d, -13*d, c] + 
       2612867245128490710052972920860591532834078720*Sqrt[57]*
        E^(((22*I)*d*Pi)/c)*G[-14*d, -13*d, c] + 
       1340694285455413298669581323635422383999631360*Sqrt[113]*
        E^(((24*I)*d*Pi)/c)*G[-14*d, -13*d, c] + 
       14873161848478496145953985527369059604406845440*E^(((26*I)*d*Pi)/c)*
        G[-14*d, -13*d, c] + 648377143973299996960919647719900152913920*
        E^(((20*I)*d*Pi)/c)*t*G[-14*d, -13*d, c] + 
       7322331747937054110162190692229105408400578560*Sqrt[57]*
        E^(((22*I)*d*Pi)/c)*t*G[-14*d, -13*d, c] + 
       4737722177571104096748018699309779180952340480*Sqrt[113]*
        E^(((24*I)*d*Pi)/c)*t*G[-14*d, -13*d, c] + 
       46344787760727840566801197863791811400004679680*E^(((26*I)*d*Pi)/c)*t*
        G[-14*d, -13*d, c] + 332024819942218648164117991039512495333376*
        E^(((20*I)*d*Pi)/c)*t^2*G[-14*d, -13*d, c] + 
       8328925247764012518427721250291802751005347840*Sqrt[57]*
        E^(((22*I)*d*Pi)/c)*t^2*G[-14*d, -13*d, c] + 
       6873068335228834291716652261581261019910246400*Sqrt[113]*
        E^(((24*I)*d*Pi)/c)*t^2*G[-14*d, -13*d, c] + 
       57356729175501532427686623647797322241725845504*E^(((26*I)*d*Pi)/c)*
        t^2*G[-14*d, -13*d, c] + 81904631985739611905603542933677856010240*
        E^(((20*I)*d*Pi)/c)*t^3*G[-14*d, -13*d, c] + 
       5222756404454116784001434522835592528314639360*Sqrt[57]*
        E^(((22*I)*d*Pi)/c)*t^3*G[-14*d, -13*d, c] + 
       5488820263934263768700447415130533186489953280*Sqrt[113]*
        E^(((24*I)*d*Pi)/c)*t^3*G[-14*d, -13*d, c] + 
       38663939060347828521595540631929354194349306880*E^(((26*I)*d*Pi)/c)*
        t^3*G[-14*d, -13*d, c] + 10588944610259540922765097075777481430016*
        E^(((20*I)*d*Pi)/c)*t^4*G[-14*d, -13*d, c] + 
       2051536476918018862234217715069205404534240000*Sqrt[57]*
        E^(((22*I)*d*Pi)/c)*t^4*G[-14*d, -13*d, c] + 
       2716151278602598862756052743000996452887271680*Sqrt[113]*
        E^(((24*I)*d*Pi)/c)*t^4*G[-14*d, -13*d, c] + 
       16211299886050843615439250023078835926640189184*E^(((26*I)*d*Pi)/c)*
        t^4*G[-14*d, -13*d, c] + 722312632570990648693518284216245263872*
        E^(((20*I)*d*Pi)/c)*t^5*G[-14*d, -13*d, c] + 
       540494745416796478035167009428628814890912640*Sqrt[57]*
        E^(((22*I)*d*Pi)/c)*t^5*G[-14*d, -13*d, c] + 
       885236737424183323306238787395380882321188480*Sqrt[113]*
        E^(((24*I)*d*Pi)/c)*t^5*G[-14*d, -13*d, c] + 
       4536552038638625349033002932587759833738154368*E^(((26*I)*d*Pi)/c)*t^5*
        G[-14*d, -13*d, c] + 25009635006720157725878141349308370944*
        E^(((20*I)*d*Pi)/c)*t^6*G[-14*d, -13*d, c] + 
       99288159845538296780263031239215076163448960*Sqrt[57]*
        E^(((22*I)*d*Pi)/c)*t^6*G[-14*d, -13*d, c] + 
       196372553463687339492325250093924140111536000*Sqrt[113]*
        E^(((24*I)*d*Pi)/c)*t^6*G[-14*d, -13*d, c] + 
       881036599638778806209749609955929452396093056*E^(((26*I)*d*Pi)/c)*t^6*
        G[-14*d, -13*d, c] + 481689482191784415561698286055809536*
        E^(((20*I)*d*Pi)/c)*t^7*G[-14*d, -13*d, c] + 
       12966571170702065554322416254937077569015040*Sqrt[57]*
        E^(((22*I)*d*Pi)/c)*t^7*G[-14*d, -13*d, c] + 
       30086996300189697698482826578132679064019200*Sqrt[113]*
        E^(((24*I)*d*Pi)/c)*t^7*G[-14*d, -13*d, c] + 
       120937156785867626369541724331942092760347904*E^(((26*I)*d*Pi)/c)*t^7*
        G[-14*d, -13*d, c] + 8907154103415588841992277841565376*
        E^(((20*I)*d*Pi)/c)*t^8*G[-14*d, -13*d, c] + 
       1206700374054440972982418903800019875908880*Sqrt[57]*
        E^(((22*I)*d*Pi)/c)*t^8*G[-14*d, -13*d, c] + 
       3180434811681550930459592247571219056963120*Sqrt[113]*
        E^(((24*I)*d*Pi)/c)*t^8*G[-14*d, -13*d, c] + 
       11738932293588398881243778656538770664731984*E^(((26*I)*d*Pi)/c)*t^8*
        G[-14*d, -13*d, c] + 14560453069201842948149580940000*
        E^(((20*I)*d*Pi)/c)*t^9*G[-14*d, -13*d, c] + 
       78639622107081168252790201042865821620600*Sqrt[57]*E^(((22*I)*d*Pi)/c)*
        t^9*G[-14*d, -13*d, c] + 227540206978285589598576594011437804229800*
        Sqrt[113]*E^(((24*I)*d*Pi)/c)*t^9*G[-14*d, -13*d, c] + 
       790280289975836228168419327001450468675800*E^(((26*I)*d*Pi)/c)*t^9*
        G[-14*d, -13*d, c] + 208732007517558380621927572320*
        E^(((20*I)*d*Pi)/c)*t^10*G[-14*d, -13*d, c] + 
       3423687131995038611858873260072170310320*Sqrt[57]*E^(((22*I)*d*Pi)/c)*
        t^10*G[-14*d, -13*d, c] + 10513082296755312781478191823559611346160*
        Sqrt[113]*E^(((24*I)*d*Pi)/c)*t^10*G[-14*d, -13*d, c] + 
       35155520745797945469579900013983104769840*E^(((26*I)*d*Pi)/c)*t^10*
        G[-14*d, -13*d, c] + 28267601313864765520602480*E^(((20*I)*d*Pi)/c)*
        t^11*G[-14*d, -13*d, c] + 89620673728704008113542260016059053860*
        Sqrt[57]*E^(((22*I)*d*Pi)/c)*t^11*G[-14*d, -13*d, c] + 
       282954853689009075197530705178702220780*Sqrt[113]*E^(((24*I)*d*Pi)/c)*
        t^11*G[-14*d, -13*d, c] + 929836453931365466439057703512449090100*
        E^(((26*I)*d*Pi)/c)*t^11*G[-14*d, -13*d, c] + 
       336519063260294827626220*E^(((20*I)*d*Pi)/c)*t^12*G[-14*d, -13*d, c] + 
       1066912782484571525161217381143560165*Sqrt[57]*E^(((22*I)*d*Pi)/c)*
        t^12*G[-14*d, -13*d, c] + 3368510162964393752351556014032169295*
        Sqrt[113]*E^(((24*I)*d*Pi)/c)*t^12*G[-14*d, -13*d, c] + 
       11069481594421017457607829803719632025*E^(((26*I)*d*Pi)/c)*t^12*
        G[-14*d, -13*d, c] + 7324668436517896662885659151930130060468551680*
        Sqrt[2]*E^(((22*I)*d*Pi)/c)*G[-14*d, -12*d, c] + 
       3776540498962169350265601786209746906796523520*Sqrt[22]*
        E^(((24*I)*d*Pi)/c)*G[-14*d, -12*d, c] + 
       14986867253279484862829007945864324696684625920*E^(((26*I)*d*Pi)/c)*
        G[-14*d, -12*d, c] + 16518092699121414373894828052292630287419965440*
        Sqrt[2]*E^(((22*I)*d*Pi)/c)*t*G[-14*d, -12*d, c] + 
       12601998177928564351065749973781094088845557760*Sqrt[22]*
        E^(((24*I)*d*Pi)/c)*t*G[-14*d, -12*d, c] + 
       50251294406356365244347994398951014867581009920*E^(((26*I)*d*Pi)/c)*t*
        G[-14*d, -12*d, c] + 15441751529771738370657568371989097306296156160*
        Sqrt[2]*E^(((22*I)*d*Pi)/c)*t^2*G[-14*d, -12*d, c] + 
       17225621235066659401593499487894481440478330880*Sqrt[22]*
        E^(((24*I)*d*Pi)/c)*t^2*G[-14*d, -12*d, c] + 
       67878915692427590516004707958958689984366772224*E^(((26*I)*d*Pi)/c)*
        t^2*G[-14*d, -12*d, c] + 
       8061253301312105742979955072722330176989429760*Sqrt[2]*
        E^(((22*I)*d*Pi)/c)*t^3*G[-14*d, -12*d, c] + 
       12979270447914895929582660401385968563902218240*Sqrt[22]*
        E^(((24*I)*d*Pi)/c)*t^3*G[-14*d, -12*d, c] + 
       50211745975989755993764467929761597341806100480*E^(((26*I)*d*Pi)/c)*
        t^3*G[-14*d, -12*d, c] + 
       2650159833988695270692223136208080937051750400*Sqrt[2]*
        E^(((22*I)*d*Pi)/c)*t^4*G[-14*d, -12*d, c] + 
       6086804162323308901571276094177599328134103040*Sqrt[22]*
        E^(((24*I)*d*Pi)/c)*t^4*G[-14*d, -12*d, c] + 
       23081723788261212956836851524212437875020529664*E^(((26*I)*d*Pi)/c)*
        t^4*G[-14*d, -12*d, c] + 
       583513682367260692207399702694423840245678080*Sqrt[2]*
        E^(((22*I)*d*Pi)/c)*t^5*G[-14*d, -12*d, c] + 
       1892493350856700792655980824827623710811750400*Sqrt[22]*
        E^(((24*I)*d*Pi)/c)*t^5*G[-14*d, -12*d, c] + 
       7042019285405883994509607150165704641681031168*E^(((26*I)*d*Pi)/c)*t^5*
        G[-14*d, -12*d, c] + 89012484980638072444648035970119985350574080*
        Sqrt[2]*E^(((22*I)*d*Pi)/c)*t^6*G[-14*d, -12*d, c] + 
       403663033448965575194030217829623316065812480*Sqrt[22]*
        E^(((24*I)*d*Pi)/c)*t^6*G[-14*d, -12*d, c] + 
       1477440161741591968042671132715856448869892096*E^(((26*I)*d*Pi)/c)*t^6*
        G[-14*d, -12*d, c] + 9579127360152609803433004038141688644894720*
        Sqrt[2]*E^(((22*I)*d*Pi)/c)*t^7*G[-14*d, -12*d, c] + 
       59960908067820371665824209540321941095710720*Sqrt[22]*
        E^(((24*I)*d*Pi)/c)*t^7*G[-14*d, -12*d, c] + 
       216521214301781636127920887661456250114146304*E^(((26*I)*d*Pi)/c)*t^7*
        G[-14*d, -12*d, c] + 732831678793087080224004658430500279418880*
        Sqrt[2]*E^(((22*I)*d*Pi)/c)*t^8*G[-14*d, -12*d, c] + 
       6194107269501741960894934670165579829084160*Sqrt[22]*
        E^(((24*I)*d*Pi)/c)*t^8*G[-14*d, -12*d, c] + 
       22137987636548896101548904461636153810878464*E^(((26*I)*d*Pi)/c)*t^8*
        G[-14*d, -12*d, c] + 39766139999506286390777329141544281702400*
        Sqrt[2]*E^(((22*I)*d*Pi)/c)*t^9*G[-14*d, -12*d, c] + 
       436194909069042489804872079474842769817600*Sqrt[22]*
        E^(((24*I)*d*Pi)/c)*t^9*G[-14*d, -12*d, c] + 
       1547753667342459438328027859882084401152000*E^(((26*I)*d*Pi)/c)*t^9*
        G[-14*d, -12*d, c] + 1497724132351980361124496480234509434880*Sqrt[2]*
        E^(((22*I)*d*Pi)/c)*t^10*G[-14*d, -12*d, c] + 
       19961683470235397440982953508621695057920*Sqrt[22]*E^(((24*I)*d*Pi)/c)*
        t^10*G[-14*d, -12*d, c] + 70516513727449114055496547234902158868480*
        E^(((26*I)*d*Pi)/c)*t^10*G[-14*d, -12*d, c] + 
       36219600704155290661189661117739171840*Sqrt[2]*E^(((22*I)*d*Pi)/c)*
        t^11*G[-14*d, -12*d, c] + 534947829599685713022598144412992143360*
        Sqrt[22]*E^(((24*I)*d*Pi)/c)*t^11*G[-14*d, -12*d, c] + 
       1885938196797205127397067038902263480320*E^(((26*I)*d*Pi)/c)*t^11*
        G[-14*d, -12*d, c] + 431185722668515365014162632354037760*Sqrt[2]*
        E^(((22*I)*d*Pi)/c)*t^12*G[-14*d, -12*d, c] + 
       6368426542853401345507120766821335040*Sqrt[22]*E^(((24*I)*d*Pi)/c)*
        t^12*G[-14*d, -12*d, c] + 22451645199966727707107940939312660480*
        E^(((26*I)*d*Pi)/c)*t^12*G[-14*d, -12*d, c] + 
       447283686785786951797448858568126790100828160*E^(((22*I)*d*Pi)/c)*
        G[-14*d, -11*d, c] + 2557507293511541775595606435865239100160000000*
        Sqrt[65]*E^(((24*I)*d*Pi)/c)*G[-14*d, -11*d, c] + 
       16306308530530609537293808101997158031456747520*E^(((26*I)*d*Pi)/c)*
        G[-14*d, -11*d, c] + 761348413611712770009613710177969744023255040*
        E^(((22*I)*d*Pi)/c)*t*G[-14*d, -11*d, c] + 
       7678049754756557920771316178828879114720000000*Sqrt[65]*
        E^(((24*I)*d*Pi)/c)*t*G[-14*d, -11*d, c] + 
       56355992671936904784669333686274146208267315200*E^(((26*I)*d*Pi)/c)*t*
        G[-14*d, -11*d, c] + 527476922874313788290705587525938870637154304*
        E^(((22*I)*d*Pi)/c)*t^2*G[-14*d, -11*d, c] + 
       9406466740048862599082779219674342148800000000*Sqrt[65]*
        E^(((24*I)*d*Pi)/c)*t^2*G[-14*d, -11*d, c] + 
       79080432080341810299498019563595130372643803136*E^(((26*I)*d*Pi)/c)*
        t^2*G[-14*d, -11*d, c] + 
       199485022552399665100779383638361681030108160*E^(((22*I)*d*Pi)/c)*t^3*
        G[-14*d, -11*d, c] + 6374863688832951010966064692555221047760000000*
        Sqrt[65]*E^(((24*I)*d*Pi)/c)*t^3*G[-14*d, -11*d, c] + 
       60950794293416915700943682368704629442918497280*E^(((26*I)*d*Pi)/c)*
        t^3*G[-14*d, -11*d, c] + 46239987702136149805137388287618938728437504*
        E^(((22*I)*d*Pi)/c)*t^4*G[-14*d, -11*d, c] + 
       2711067107084884280414346260862832167420000000*Sqrt[65]*
        E^(((24*I)*d*Pi)/c)*t^4*G[-14*d, -11*d, c] + 
       29178049799651862981378602865063483464262763776*E^(((26*I)*d*Pi)/c)*
        t^4*G[-14*d, -11*d, c] + 6961180091508011687947115457087574383443328*
        E^(((22*I)*d*Pi)/c)*t^5*G[-14*d, -11*d, c] + 
       772970443719740409447372379443562725750000000*Sqrt[65]*
        E^(((24*I)*d*Pi)/c)*t^5*G[-14*d, -11*d, c] + 
       9241115032979768801288881806858609504897086592*E^(((26*I)*d*Pi)/c)*t^5*
        G[-14*d, -11*d, c] + 702909180383262923009306864223163392230016*
        E^(((22*I)*d*Pi)/c)*t^6*G[-14*d, -11*d, c] + 
       153160480675597081792137476769035597250000000*Sqrt[65]*
        E^(((24*I)*d*Pi)/c)*t^6*G[-14*d, -11*d, c] + 
       2002661856428342559307932966438467956622530944*E^(((26*I)*d*Pi)/c)*t^6*
        G[-14*d, -11*d, c] + 48550069957785541581882237688595319876864*
        E^(((22*I)*d*Pi)/c)*t^7*G[-14*d, -11*d, c] + 
       21428779428083809289987893949553427500000000*Sqrt[65]*
        E^(((24*I)*d*Pi)/c)*t^7*G[-14*d, -11*d, c] + 
       301343016464617907974368239993996465560939776*E^(((26*I)*d*Pi)/c)*t^7*
        G[-14*d, -11*d, c] + 2312297845026218039055457721727974664144*
        E^(((22*I)*d*Pi)/c)*t^8*G[-14*d, -11*d, c] + 
       2114263723641395113954483727805153281250000*Sqrt[65]*
        E^(((24*I)*d*Pi)/c)*t^8*G[-14*d, -11*d, c] + 
       31436164453059279964741214886906324052127856*E^(((26*I)*d*Pi)/c)*t^8*
        G[-14*d, -11*d, c] + 74037798614436586027470370456616251800*
        E^(((22*I)*d*Pi)/c)*t^9*G[-14*d, -11*d, c] + 
       144120287261288265346867806494677734375000*Sqrt[65]*
        E^(((24*I)*d*Pi)/c)*t^9*G[-14*d, -11*d, c] + 
       2228953842322589556857835417354111348926600*E^(((26*I)*d*Pi)/c)*t^9*
        G[-14*d, -11*d, c] + 1430000731353877648004299809293342640*
        E^(((22*I)*d*Pi)/c)*t^10*G[-14*d, -11*d, c] + 
       6463347928042740704934199083925781250000*Sqrt[65]*E^(((24*I)*d*Pi)/c)*
        t^10*G[-14*d, -11*d, c] + 102430604311159901153221425370345253537840*
        E^(((26*I)*d*Pi)/c)*t^10*G[-14*d, -11*d, c] + 
       14505891974212346567438190831494100*E^(((22*I)*d*Pi)/c)*t^11*
        G[-14*d, -11*d, c] + 171603377199463961409198216723632812500*Sqrt[65]*
        E^(((24*I)*d*Pi)/c)*t^11*G[-14*d, -11*d, c] + 
       2750197658325753352802039531671645490940*E^(((26*I)*d*Pi)/c)*t^11*
        G[-14*d, -11*d, c] + 172689190169194601993311795613025*
        E^(((22*I)*d*Pi)/c)*t^12*G[-14*d, -11*d, c] + 
       2042897347612666207252359722900390625*Sqrt[65]*E^(((24*I)*d*Pi)/c)*
        t^12*G[-14*d, -11*d, c] + 32740448313401825628595708710376732035*
        E^(((26*I)*d*Pi)/c)*t^12*G[-14*d, -11*d, c] + 
       5303464282218026776057157380898553362078760960*Sqrt[11]*
        E^(((24*I)*d*Pi)/c)*G[-14*d, -10*d, c] + 
       18746424161197879818735810822799360000000000000*E^(((26*I)*d*Pi)/c)*
        G[-14*d, -10*d, c] + 13828715447632614004522061162785144173326499840*
        Sqrt[11]*E^(((24*I)*d*Pi)/c)*t*G[-14*d, -10*d, c] + 
       64993919265725763362888325838274560000000000000*E^(((26*I)*d*Pi)/c)*t*
        G[-14*d, -10*d, c] + 14842454656357925003908469087811103805820370944*
        Sqrt[11]*E^(((24*I)*d*Pi)/c)*t^2*G[-14*d, -10*d, c] + 
       91593067982501528620492150377185280000000000000*E^(((26*I)*d*Pi)/c)*
        t^2*G[-14*d, -10*d, c] + 
       8884552050445809129281622733452256830428282880*Sqrt[11]*
        E^(((24*I)*d*Pi)/c)*t^3*G[-14*d, -10*d, c] + 
       70854802816706344733303117993656320000000000000*E^(((26*I)*d*Pi)/c)*
        t^3*G[-14*d, -10*d, c] + 
       3362182166184379194743258176042791755719901184*Sqrt[11]*
        E^(((24*I)*d*Pi)/c)*t^4*G[-14*d, -10*d, c] + 
       34006860203880972516017159219773440000000000000*E^(((26*I)*d*Pi)/c)*
        t^4*G[-14*d, -10*d, c] + 
       859492460400740939381058271263612694532456448*Sqrt[11]*
        E^(((24*I)*d*Pi)/c)*t^5*G[-14*d, -10*d, c] + 
       10787370173813644103666640576000000000000000000*E^(((26*I)*d*Pi)/c)*
        t^5*G[-14*d, -10*d, c] + 
       154059239430258967201158344335592440039735296*Sqrt[11]*
        E^(((24*I)*d*Pi)/c)*t^6*G[-14*d, -10*d, c] + 
       2339715757451696309682997728000000000000000000*E^(((26*I)*d*Pi)/c)*t^6*
        G[-14*d, -10*d, c] + 19721666277631866548860667641678419946635264*
        Sqrt[11]*E^(((24*I)*d*Pi)/c)*t^7*G[-14*d, -10*d, c] + 
       352199274303910016989824000000000000000000000*E^(((26*I)*d*Pi)/c)*t^7*
        G[-14*d, -10*d, c] + 1806380619225143827274387230449970691702784*
        Sqrt[11]*E^(((24*I)*d*Pi)/c)*t^8*G[-14*d, -10*d, c] + 
       36747532530207438589104000000000000000000000*E^(((26*I)*d*Pi)/c)*t^8*
        G[-14*d, -10*d, c] + 116319005035720186541721007049866110566400*
        Sqrt[11]*E^(((24*I)*d*Pi)/c)*t^9*G[-14*d, -10*d, c] + 
       2605711867084690000000000000000000000000000*E^(((26*I)*d*Pi)/c)*t^9*
        G[-14*d, -10*d, c] + 5023914693114197003715480313730024079360*
        Sqrt[11]*E^(((24*I)*d*Pi)/c)*t^10*G[-14*d, -10*d, c] + 
       119747208420931000000000000000000000000000*E^(((26*I)*d*Pi)/c)*t^10*
        G[-14*d, -10*d, c] + 130995374850987163479608134458943733760*Sqrt[11]*
        E^(((24*I)*d*Pi)/c)*t^11*G[-14*d, -10*d, c] + 
       3215172201696000000000000000000000000000*E^(((26*I)*d*Pi)/c)*t^11*
        G[-14*d, -10*d, c] + 1559468748226037660471525410225520640*Sqrt[11]*
        E^(((24*I)*d*Pi)/c)*t^12*G[-14*d, -10*d, c] + 
       38275859544000000000000000000000000000*E^(((26*I)*d*Pi)/c)*t^12*
        G[-14*d, -10*d, c] + 7503930365176960864203690437283300000000000000*
        E^(((24*I)*d*Pi)/c)*G[-14*d, -9*d, c] + 
       21974636658474203378928352891854167418101268480*E^(((26*I)*d*Pi)/c)*
        G[-14*d, -9*d, c] + 16652129498420200727575657125943432500000000000*
        E^(((24*I)*d*Pi)/c)*t*G[-14*d, -9*d, c] + 
       74261373693260319819475904673293888056415293440*E^(((26*I)*d*Pi)/c)*t*
        G[-14*d, -9*d, c] + 15505544046596145584474436969743415000000000000*
        E^(((24*I)*d*Pi)/c)*t^2*G[-14*d, -9*d, c] + 
       101962366794433143328980040425701360432569958400*E^(((26*I)*d*Pi)/c)*
        t^2*G[-14*d, -9*d, c] + 
       8130193009686512051759274646355898750000000000*E^(((24*I)*d*Pi)/c)*t^3*
        G[-14*d, -9*d, c] + 76924583573441891832580962551924748019753728000*
        E^(((26*I)*d*Pi)/c)*t^3*G[-14*d, -9*d, c] + 
       2701825318130100871092908906046636562500000000*E^(((24*I)*d*Pi)/c)*t^4*
        G[-14*d, -9*d, c] + 36087475013537867151736136580346869450672007680*
        E^(((26*I)*d*Pi)/c)*t^4*G[-14*d, -9*d, c] + 
       604794330326989373830049420894397656250000000*E^(((24*I)*d*Pi)/c)*t^5*
        G[-14*d, -9*d, c] + 11223578593746491844767762123711809080685989120*
        E^(((26*I)*d*Pi)/c)*t^5*G[-14*d, -9*d, c] + 
       94352108916339860844683250809008593750000000*E^(((24*I)*d*Pi)/c)*t^6*
        G[-14*d, -9*d, c] + 2394996400467197495984841783676051192234502400*
        E^(((26*I)*d*Pi)/c)*t^6*G[-14*d, -9*d, c] + 
       10451609208468745497319670546498437500000000*E^(((24*I)*d*Pi)/c)*t^7*
        G[-14*d, -9*d, c] + 355937891341259569690598255594632899089095680*
        E^(((26*I)*d*Pi)/c)*t^7*G[-14*d, -9*d, c] + 
       828235978635815633631815456318261718750000*E^(((24*I)*d*Pi)/c)*t^8*
        G[-14*d, -9*d, c] + 36786643071199445190493945375708007675443680*
        E^(((26*I)*d*Pi)/c)*t^8*G[-14*d, -9*d, c] + 
       46716544955177293716644455718994140625000*E^(((24*I)*d*Pi)/c)*t^9*
        G[-14*d, -9*d, c] + 2591501868613337800950261982854181363122000*
        E^(((26*I)*d*Pi)/c)*t^9*G[-14*d, -9*d, c] + 
       1821962016861592985110948791503906250000*E^(((24*I)*d*Pi)/c)*t^10*
        G[-14*d, -9*d, c] + 118623257795264391625604168170481365944000*
        E^(((26*I)*d*Pi)/c)*t^10*G[-14*d, -9*d, c] + 
       44983745579852067852201461791992187500*E^(((24*I)*d*Pi)/c)*t^11*
        G[-14*d, -9*d, c] + 3179291007637385684327660364979321476600*
        E^(((26*I)*d*Pi)/c)*t^11*G[-14*d, -9*d, c] + 
       535520780712524617288112640380859375*E^(((24*I)*d*Pi)/c)*t^12*
        G[-14*d, -9*d, c] + 37848702471873639099138813868801446150*
        E^(((26*I)*d*Pi)/c)*t^12*G[-14*d, -9*d, c] + 
       288108365104317760501997309401733669521981440*Sqrt[2]*
        E^(((24*I)*d*Pi)/c)*G[-14*d, -8*d, c] + 
       24695537979373837107290538139191296141054443520*E^(((26*I)*d*Pi)/c)*
        G[-14*d, -8*d, c] + 534916993034703532743104202430714753654456320*
        Sqrt[2]*E^(((24*I)*d*Pi)/c)*t*G[-14*d, -8*d, c] + 
       79265290027620513716383762388528381920500776960*E^(((26*I)*d*Pi)/c)*t*
        G[-14*d, -8*d, c] + 408987766273218032053496411769384511765217280*
        Sqrt[2]*E^(((24*I)*d*Pi)/c)*t^2*G[-14*d, -8*d, c] + 
       103858099085886485256985263538003144305971036160*E^(((26*I)*d*Pi)/c)*
        t^2*G[-14*d, -8*d, c] + 173191324276123749892191621244375793664000000*
        Sqrt[2]*E^(((24*I)*d*Pi)/c)*t^3*G[-14*d, -8*d, c] + 
       75233752456773611825398246854294738432530841600*E^(((26*I)*d*Pi)/c)*
        t^3*G[-14*d, -8*d, c] + 45803189313386821326218430975128909748633600*
        Sqrt[2]*E^(((24*I)*d*Pi)/c)*t^4*G[-14*d, -8*d, c] + 
       34109414365435881766549978293801184059300249600*E^(((26*I)*d*Pi)/c)*
        t^4*G[-14*d, -8*d, c] + 8047846263583878533334811068897196517621760*
        Sqrt[2]*E^(((24*I)*d*Pi)/c)*t^5*G[-14*d, -8*d, c] + 
       10316880944697701239767423613204000501672181760*E^(((26*I)*d*Pi)/c)*
        t^5*G[-14*d, -8*d, c] + 970060732157961423606153895085112117166080*
        Sqrt[2]*E^(((24*I)*d*Pi)/c)*t^6*G[-14*d, -8*d, c] + 
       2153442961263635466554846448782629309545185280*E^(((26*I)*d*Pi)/c)*t^6*
        G[-14*d, -8*d, c] + 81007047133088045895381605246431678955520*Sqrt[2]*
        E^(((24*I)*d*Pi)/c)*t^7*G[-14*d, -8*d, c] + 
       314672300677181134936921383366762802163220480*E^(((26*I)*d*Pi)/c)*t^7*
        G[-14*d, -8*d, c] + 4625980106060787742126786046590137139200*Sqrt[2]*
        E^(((24*I)*d*Pi)/c)*t^8*G[-14*d, -8*d, c] + 
       32121452037036560246265134504177121519206400*E^(((26*I)*d*Pi)/c)*t^8*
        G[-14*d, -8*d, c] + 173846061823054789612844768740717363200*Sqrt[2]*
        E^(((24*I)*d*Pi)/c)*t^9*G[-14*d, -8*d, c] + 
       2243738312011408912434888001296186264780800*E^(((26*I)*d*Pi)/c)*t^9*
        G[-14*d, -8*d, c] + 4086717908064799042634118336023101440*Sqrt[2]*
        E^(((24*I)*d*Pi)/c)*t^10*G[-14*d, -8*d, c] + 
       102176536231391764964418598066206392975360*E^(((26*I)*d*Pi)/c)*t^10*
        G[-14*d, -8*d, c] + 62462444383013623397890639024619520*Sqrt[2]*
        E^(((24*I)*d*Pi)/c)*t^11*G[-14*d, -8*d, c] + 
       2732070069120230780189840740262483066880*E^(((26*I)*d*Pi)/c)*t^11*
        G[-14*d, -8*d, c] + 743600528369209802355840940769280*Sqrt[2]*
        E^(((24*I)*d*Pi)/c)*t^12*G[-14*d, -8*d, c] + 
       32524643680002747383212389765029560320*E^(((26*I)*d*Pi)/c)*t^12*
        G[-14*d, -8*d, c] + 24765421676506263296532456708513188287322030080*
        E^(((26*I)*d*Pi)/c)*G[-14*d, -7*d, c] + 
       74503899200513244862345329779759325115981066240*E^(((26*I)*d*Pi)/c)*t*
        G[-14*d, -7*d, c] + 92578450829088296436737569270733733234800640000*
        E^(((26*I)*d*Pi)/c)*t^2*G[-14*d, -7*d, c] + 
       64254954279918608866097352314142751844880844800*E^(((26*I)*d*Pi)/c)*
        t^3*G[-14*d, -7*d, c] + 
       28154337125455851787297539839967147307114268160*E^(((26*I)*d*Pi)/c)*
        t^4*G[-14*d, -7*d, c] + 
       8289614685067697704204421608026980680153455360*E^(((26*I)*d*Pi)/c)*t^5*
        G[-14*d, -7*d, c] + 1694572370397601173582733641786482529577916160*
        E^(((26*I)*d*Pi)/c)*t^6*G[-14*d, -7*d, c] + 
       243742842692706102354150021481192434092129280*E^(((26*I)*d*Pi)/c)*t^7*
        G[-14*d, -7*d, c] + 24596596906633941340930877320323071399388960*
        E^(((26*I)*d*Pi)/c)*t^8*G[-14*d, -7*d, c] + 
       1704635297559450192454061124248860289297200*E^(((26*I)*d*Pi)/c)*t^9*
        G[-14*d, -7*d, c] + 77254297123244746043075312808739800533440*
        E^(((26*I)*d*Pi)/c)*t^10*G[-14*d, -7*d, c] + 
       2061131076661047512371731413189012475720*E^(((26*I)*d*Pi)/c)*t^11*
        G[-14*d, -7*d, c] + 24537274722155327528234897776059672330*
        E^(((26*I)*d*Pi)/c)*t^12*G[-14*d, -7*d, c] + 
       20705895145326029264090506108374257247159582720*E^(((26*I)*d*Pi)/c)*
        G[-14*d, -6*d, c] + 58620604821277423492693040623164377416870133760*
        E^(((26*I)*d*Pi)/c)*t*G[-14*d, -6*d, c] + 
       69585512873847335850939479375201176923867709440*E^(((26*I)*d*Pi)/c)*
        t^2*G[-14*d, -6*d, c] + 
       46636350069974622236874192209124486885566054400*E^(((26*I)*d*Pi)/c)*
        t^3*G[-14*d, -6*d, c] + 
       19890612191806193866237265449344875145996533760*E^(((26*I)*d*Pi)/c)*
        t^4*G[-14*d, -6*d, c] + 
       5735853111501211130394213963497676328623144960*E^(((26*I)*d*Pi)/c)*t^5*
        G[-14*d, -6*d, c] + 1153997456670926917204234879637977422165442560*
        E^(((26*I)*d*Pi)/c)*t^6*G[-14*d, -6*d, c] + 
       164012458658565863980078278372296654334197760*E^(((26*I)*d*Pi)/c)*t^7*
        G[-14*d, -6*d, c] + 16407385452778235254283224151660268418498560*
        E^(((26*I)*d*Pi)/c)*t^8*G[-14*d, -6*d, c] + 
       1130323509034380025579146387870141382656000*E^(((26*I)*d*Pi)/c)*t^9*
        G[-14*d, -6*d, c] + 51039322719406084902666976946165278310400*
        E^(((26*I)*d*Pi)/c)*t^10*G[-14*d, -6*d, c] + 
       1359422494243439286237964006509143654400*E^(((26*I)*d*Pi)/c)*t^11*
        G[-14*d, -6*d, c] + 16183601121945705788547190553680281600*
        E^(((26*I)*d*Pi)/c)*t^12*G[-14*d, -6*d, c] + 
       13508039001319754081828771610697220000000000000*E^(((26*I)*d*Pi)/c)*
        G[-14*d, -5*d, c] + 36740790429545137546895046497481246500000000000*
        E^(((26*I)*d*Pi)/c)*t*G[-14*d, -5*d, c] + 
       42391609500499773896413128924795969000000000000*E^(((26*I)*d*Pi)/c)*
        t^2*G[-14*d, -5*d, c] + 
       27822548304553111018646535457326417750000000000*E^(((26*I)*d*Pi)/c)*
        t^3*G[-14*d, -5*d, c] + 
       11680897471232768002011584713320716812500000000*E^(((26*I)*d*Pi)/c)*
        t^4*G[-14*d, -5*d, c] + 
       3328308278679242418642066456078388031250000000*E^(((26*I)*d*Pi)/c)*t^5*
        G[-14*d, -5*d, c] + 663565373585224466469614832266779593750000000*
        E^(((26*I)*d*Pi)/c)*t^6*G[-14*d, -5*d, c] + 
       93670713558269743361696994631430062500000000*E^(((26*I)*d*Pi)/c)*t^7*
        G[-14*d, -5*d, c] + 9324463428606561032252736560931996093750000*
        E^(((26*I)*d*Pi)/c)*t^8*G[-14*d, -5*d, c] + 
       640201690353149807633263971710205078125000*E^(((26*I)*d*Pi)/c)*t^9*
        G[-14*d, -5*d, c] + 28847994836167840991715613708496093750000*
        E^(((26*I)*d*Pi)/c)*t^10*G[-14*d, -5*d, c] + 
       767620379320185006560387191772460937500*E^(((26*I)*d*Pi)/c)*t^11*
        G[-14*d, -5*d, c] + 9138337849049821506671276092529296875*
        E^(((26*I)*d*Pi)/c)*t^12*G[-14*d, -5*d, c] + 
       6346507574335181229314842556381043425259028480*E^(((26*I)*d*Pi)/c)*
        G[-14*d, -4*d, c] + 17146949962497423160663206246031891941598167040*
        E^(((26*I)*d*Pi)/c)*t*G[-14*d, -4*d, c] + 
       19703431928182103170994903715255698362246103040*E^(((26*I)*d*Pi)/c)*
        t^2*G[-14*d, -4*d, c] + 
       12897764494940600529809880754834216258948300800*E^(((26*I)*d*Pi)/c)*
        t^3*G[-14*d, -4*d, c] + 
       5405422872280242596823222857460523162581073920*E^(((26*I)*d*Pi)/c)*t^4*
        G[-14*d, -4*d, c] + 1538346689177702495475660618432966410895360000*
        E^(((26*I)*d*Pi)/c)*t^5*G[-14*d, -4*d, c] + 
       306444154266704104826371534676066693818613760*E^(((26*I)*d*Pi)/c)*t^6*
        G[-14*d, -4*d, c] + 43233292620987112073133878444460559218769920*
        E^(((26*I)*d*Pi)/c)*t^7*G[-14*d, -4*d, c] + 
       4301934479083960392704032435445197355089920*E^(((26*I)*d*Pi)/c)*t^8*
        G[-14*d, -4*d, c] + 295284611457303472063829351505653137408000*
        E^(((26*I)*d*Pi)/c)*t^9*G[-14*d, -4*d, c] + 
       13303608204618075185749759651622158336000*E^(((26*I)*d*Pi)/c)*t^10*
        G[-14*d, -4*d, c] + 353971036845618807572534595978421862400*
        E^(((26*I)*d*Pi)/c)*t^11*G[-14*d, -4*d, c] + 
       4213940914828795328244459475933593600*E^(((26*I)*d*Pi)/c)*t^12*
        G[-14*d, -4*d, c] + 1892535406574329479104757227528567969881374720*
        E^(((26*I)*d*Pi)/c)*G[-14*d, -3*d, c] + 
       5281049910618501963828471010251852834625320960*E^(((26*I)*d*Pi)/c)*t*
        G[-14*d, -3*d, c] + 6220701071003140900369775031057506214510366720*
        E^(((26*I)*d*Pi)/c)*t^2*G[-14*d, -3*d, c] + 
       4151834417097591456610370797866733865587430400*E^(((26*I)*d*Pi)/c)*t^3*
        G[-14*d, -3*d, c] + 1766883164658244329114897331477055584810325760*
        E^(((26*I)*d*Pi)/c)*t^4*G[-14*d, -3*d, c] + 
       508949633640157443758655188866468337105335680*E^(((26*I)*d*Pi)/c)*t^5*
        G[-14*d, -3*d, c] + 102342973646198646340680308606619550878049920*
        E^(((26*I)*d*Pi)/c)*t^6*G[-14*d, -3*d, c] + 
       14542592729250567808555895821412123394013440*E^(((26*I)*d*Pi)/c)*t^7*
        G[-14*d, -3*d, c] + 1454722676938510781710365056061033681105360*
        E^(((26*I)*d*Pi)/c)*t^8*G[-14*d, -3*d, c] + 
       100217568119450796477402131540272074859800*E^(((26*I)*d*Pi)/c)*t^9*
        G[-14*d, -3*d, c] + 4525337399833754131540654805127926949360*
        E^(((26*I)*d*Pi)/c)*t^10*G[-14*d, -3*d, c] + 
       120532124231305376287816533294257594580*E^(((26*I)*d*Pi)/c)*t^11*
        G[-14*d, -3*d, c] + 1434906240848873527235911110645923745*
        E^(((26*I)*d*Pi)/c)*t^12*G[-14*d, -3*d, c] + 
       278085924833489840644667322386502072852807680*E^(((26*I)*d*Pi)/c)*
        G[-14*d, -2*d, c] + 828280460110879244315102145401171532515901440*
        E^(((26*I)*d*Pi)/c)*t*G[-14*d, -2*d, c] + 
       1028614422883251523267029860834381580635996160*E^(((26*I)*d*Pi)/c)*t^2*
        G[-14*d, -2*d, c] + 716831107269997252486993360794112799381913600*
        E^(((26*I)*d*Pi)/c)*t^3*G[-14*d, -2*d, c] + 
       315995142153370593189877629791973422105886720*E^(((26*I)*d*Pi)/c)*t^4*
        G[-14*d, -2*d, c] + 93644058822868184609513768241875133954785280*
        E^(((26*I)*d*Pi)/c)*t^5*G[-14*d, -2*d, c] + 
       19258512002782437725103362815346737152000000*E^(((26*I)*d*Pi)/c)*t^6*
        G[-14*d, -2*d, c] + 2784306276686411475330857677231371835146240*
        E^(((26*I)*d*Pi)/c)*t^7*G[-14*d, -2*d, c] + 
       282099148729684438556944325217869962936320*E^(((26*I)*d*Pi)/c)*t^8*
        G[-14*d, -2*d, c] + 19606639098778224296069229144626639667200*
        E^(((26*I)*d*Pi)/c)*t^9*G[-14*d, -2*d, c] + 
       890162964286923775677531075918839152640*E^(((26*I)*d*Pi)/c)*t^10*
        G[-14*d, -2*d, c] + 23768887792934938776266018276266475520*
        E^(((26*I)*d*Pi)/c)*t^11*G[-14*d, -2*d, c] + 
       282962949915892128288881169955553280*E^(((26*I)*d*Pi)/c)*t^12*
        G[-14*d, -2*d, c] + 11851359863672014531391269709053962731192320*
        E^(((26*I)*d*Pi)/c)*G[-14*d, -d, c] + 
       36533279675014448617003995218155357530972160*E^(((26*I)*d*Pi)/c)*t*
        G[-14*d, -d, c] + 46685894028721270494503548328482726076743680*
        E^(((26*I)*d*Pi)/c)*t^2*G[-14*d, -d, c] + 
       33315559447084837955563373923635513074995200*E^(((26*I)*d*Pi)/c)*t^3*
        G[-14*d, -d, c] + 14974667694042162925432270418030756845747200*
        E^(((26*I)*d*Pi)/c)*t^4*G[-14*d, -d, c] + 
       4507910099960737798431485441465164465405440*E^(((26*I)*d*Pi)/c)*t^5*
        G[-14*d, -d, c] + 938645637342312090958405346197851497848320*
        E^(((26*I)*d*Pi)/c)*t^6*G[-14*d, -d, c] + 
       137000410312826142953509592400320644915200*E^(((26*I)*d*Pi)/c)*t^7*
        G[-14*d, -d, c] + 13977746580938311880986884987829875720000*
        E^(((26*I)*d*Pi)/c)*t^8*G[-14*d, -d, c] + 
       976164318757268718221258043931095052000*E^(((26*I)*d*Pi)/c)*t^9*
        G[-14*d, -d, c] + 44449082143497223807828193918695878400*
        E^(((26*I)*d*Pi)/c)*t^10*G[-14*d, -d, c] + 
       1188462763239816483298728495571957200*E^(((26*I)*d*Pi)/c)*t^11*
        G[-14*d, -d, c] + 14148366229045434324984863042523300*
        E^(((26*I)*d*Pi)/c)*t^12*G[-14*d, -d, c]))/(c^5*E^(((26*I)*d*Pi)/c))
 
DResC[15] = ((-1/20794220417655765264778743217068000000000000000000000000*I)*
      Pi^2*(1482359824813596310291009168711129603271484375000*
        G[-15*d, -29*d, c] + 
       4888320042323160612412532447468687592407226562500*t*
        G[-15*d, -29*d, c] + 
       6837337138184314203447314728903113036383056640625*t^2*
        G[-15*d, -29*d, c] + 
       5469677253009369172767421545009118167214599609375*t^3*
        G[-15*d, -29*d, c] + 
       2828911937505478062088634034672289289381542968750*t^4*
        G[-15*d, -29*d, c] + 
       1009260366300892212361431777604412314497597656250*t^5*
        G[-15*d, -29*d, c] + 257813864091759340792107296596953684264287109375*
        t^6*G[-15*d, -29*d, c] + 
       48149810066502811629889074478173548078201953125*t^7*
        G[-15*d, -29*d, c] + 6634112147264881302718621151016921105807187500*
        t^8*G[-15*d, -29*d, c] + 
       673349715813367704241766843870399729555062500*t^9*G[-15*d, -29*d, c] + 
       49702266761129894521152510837365166767971875*t^10*G[-15*d, -29*d, c] + 
       2593513447591240703167086362062690061690625*t^11*G[-15*d, -29*d, c] + 
       90629642869143336174918983896920407397750*t^12*G[-15*d, -29*d, c] + 
       1901933131839883607718161432020562941575*t^13*G[-15*d, -29*d, c] + 
       18113648874665558168744394590672028015*t^14*G[-15*d, -29*d, c] + 
       34866112952790685698716487498255360000000000000000*E^(((2*I)*d*Pi)/c)*
        G[-15*d, -28*d, c] + 
       111492706316222920461569832197627136000000000000000*E^(((2*I)*d*Pi)/c)*
        t*G[-15*d, -28*d, c] + 
       151955876535207551472671295676715427840000000000000*E^(((2*I)*d*Pi)/c)*
        t^2*G[-15*d, -28*d, c] + 
       118932360636016724560588683032751682560000000000000*E^(((2*I)*d*Pi)/c)*
        t^3*G[-15*d, -28*d, c] + 
       60392134526871691377254504349039732940800000000000*E^(((2*I)*d*Pi)/c)*
        t^4*G[-15*d, -28*d, c] + 
       21218067342882747948773715790687300730880000000000*E^(((2*I)*d*Pi)/c)*
        t^5*G[-15*d, -28*d, c] + 
       5351904841588625154348208270031138242560000000000*E^(((2*I)*d*Pi)/c)*
        t^6*G[-15*d, -28*d, c] + 
       989275213230905767378023557482699830067200000000*E^(((2*I)*d*Pi)/c)*
        t^7*G[-15*d, -28*d, c] + 
       135184830844809651611103001237529729433600000000*E^(((2*I)*d*Pi)/c)*
        t^8*G[-15*d, -28*d, c] + 
       13633463301809926929398563715650809298944000000*E^(((2*I)*d*Pi)/c)*t^9*
        G[-15*d, -28*d, c] + 1001537417640133414028067389391926683238400000*
        E^(((2*I)*d*Pi)/c)*t^10*G[-15*d, -28*d, c] + 
       52086764185463594435321028252355500441600000*E^(((2*I)*d*Pi)/c)*t^11*
        G[-15*d, -28*d, c] + 1816374366001947935480486314769997889536000*
        E^(((2*I)*d*Pi)/c)*t^12*G[-15*d, -28*d, c] + 
       38081001283662126412965039342545063116800*E^(((2*I)*d*Pi)/c)*t^13*
        G[-15*d, -28*d, c] + 362676202701544061075857517548048220160*
        E^(((2*I)*d*Pi)/c)*t^14*G[-15*d, -28*d, c] + 
       240501083635712016850187886616943143527832031250000*E^(((4*I)*d*Pi)/c)*
        G[-15*d, -27*d, c] + 
       723996594708256573073713027814142178004150390625000*E^(((4*I)*d*Pi)/c)*
        t*G[-15*d, -27*d, c] + 
       939151568134657449139859009430863327941124267578125*E^(((4*I)*d*Pi)/c)*
        t^2*G[-15*d, -27*d, c] + 
       705506517441805494546882942137520260338307373046875*E^(((4*I)*d*Pi)/c)*
        t^3*G[-15*d, -27*d, c] + 
       346205799460735769375336864165973172062455566406250*E^(((4*I)*d*Pi)/c)*
        t^4*G[-15*d, -27*d, c] + 
       118225896655558180760488325894507299259459121093750*E^(((4*I)*d*Pi)/c)*
        t^5*G[-15*d, -27*d, c] + 
       29128622906421223226367204294707275515419560546875*E^(((4*I)*d*Pi)/c)*
        t^6*G[-15*d, -27*d, c] + 
       5282174188975643973313983139517187160887369140625*E^(((4*I)*d*Pi)/c)*
        t^7*G[-15*d, -27*d, c] + 
       710825994104768494754323652154797805440533125000*E^(((4*I)*d*Pi)/c)*
        t^8*G[-15*d, -27*d, c] + 
       70834937140950068675155933945119079857693375000*E^(((4*I)*d*Pi)/c)*t^9*
        G[-15*d, -27*d, c] + 5157224606317981491637670947295632905608034375*
        E^(((4*I)*d*Pi)/c)*t^10*G[-15*d, -27*d, c] + 
       266526117302219934238444786425776946516103125*E^(((4*I)*d*Pi)/c)*t^11*
        G[-15*d, -27*d, c] + 9257784026669246977575258163009954331702250*
        E^(((4*I)*d*Pi)/c)*t^12*G[-15*d, -27*d, c] + 
       193734853024961467946437076323117587465675*E^(((4*I)*d*Pi)/c)*t^13*
        G[-15*d, -27*d, c] + 1845093838332966361394638822124929404435*
        E^(((4*I)*d*Pi)/c)*t^14*G[-15*d, -27*d, c] + 
       825018286417825294095521431651614720000000000000000*E^(((6*I)*d*Pi)/c)*
        G[-15*d, -26*d, c] + 
       2403120508639514606729534301743874048000000000000000*
        E^(((6*I)*d*Pi)/c)*t*G[-15*d, -26*d, c] + 
       3038529672210233302915306623354525450240000000000000*
        E^(((6*I)*d*Pi)/c)*t^2*G[-15*d, -26*d, c] + 
       2236622769927617888250812385052613148672000000000000*
        E^(((6*I)*d*Pi)/c)*t^3*G[-15*d, -26*d, c] + 
       1079701585836953788574510797384212440678400000000000*
        E^(((6*I)*d*Pi)/c)*t^4*G[-15*d, -26*d, c] + 
       363837160800327480658373935177029962956800000000000*E^(((6*I)*d*Pi)/c)*
        t^5*G[-15*d, -26*d, c] + 
       88681781155712946596628200505468990259200000000000*E^(((6*I)*d*Pi)/c)*
        t^6*G[-15*d, -26*d, c] + 
       15942641364612537661694016489363556899225600000000*E^(((6*I)*d*Pi)/c)*
        t^7*G[-15*d, -26*d, c] + 
       2130691493850057261340570964207603055329280000000*E^(((6*I)*d*Pi)/c)*
        t^8*G[-15*d, -26*d, c] + 
       211195636474963677012060325138428944449536000000*E^(((6*I)*d*Pi)/c)*
        t^9*G[-15*d, -26*d, c] + 
       15315063971204103385918013393108553695232000000*E^(((6*I)*d*Pi)/c)*
        t^10*G[-15*d, -26*d, c] + 
       789264741556458538620603936379629679411200000*E^(((6*I)*d*Pi)/c)*t^11*
        G[-15*d, -26*d, c] + 27366897615808506563076203722420764278784000*
        E^(((6*I)*d*Pi)/c)*t^12*G[-15*d, -26*d, c] + 
       572224288501301556258548512354953540403200*E^(((6*I)*d*Pi)/c)*t^13*
        G[-15*d, -26*d, c] + 5449755128583824345319509641475748003840*
        E^(((6*I)*d*Pi)/c)*t^14*G[-15*d, -26*d, c] + 
       1811006980533122637920865327361965179443359375000000*
        E^(((8*I)*d*Pi)/c)*G[-15*d, -25*d, c] + 
       5279246957212657825398037784034533500671386718750000*
        E^(((8*I)*d*Pi)/c)*t*G[-15*d, -25*d, c] + 
       6674956454949714362186775704498611271381378173828125*
        E^(((8*I)*d*Pi)/c)*t^2*G[-15*d, -25*d, c] + 
       4911455734873109699780586892819695174694061279296875*
        E^(((8*I)*d*Pi)/c)*t^3*G[-15*d, -25*d, c] + 
       2369687139191691746921138771758487820625305175781250*
        E^(((8*I)*d*Pi)/c)*t^4*G[-15*d, -25*d, c] + 
       798084715004500480705461851977116465568542480468750*E^(((8*I)*d*Pi)/c)*
        t^5*G[-15*d, -25*d, c] + 
       194420093891502897187637427331488311290740966796875*E^(((8*I)*d*Pi)/c)*
        t^6*G[-15*d, -25*d, c] + 
       34934564887460433052284552700223028659820556640625*E^(((8*I)*d*Pi)/c)*
        t^7*G[-15*d, -25*d, c] + 
       4666961165664221953516307757868766784667968750000*E^(((8*I)*d*Pi)/c)*
        t^8*G[-15*d, -25*d, c] + 
       462434396952937411445951775670051574707031250000*E^(((8*I)*d*Pi)/c)*
        t^9*G[-15*d, -25*d, c] + 
       33525016361792524652026517466008663177490234375*E^(((8*I)*d*Pi)/c)*
        t^10*G[-15*d, -25*d, c] + 
       1727389225979227464019701071083545684814453125*E^(((8*I)*d*Pi)/c)*t^11*
        G[-15*d, -25*d, c] + 59888121323019152484652474522590637207031250*
        E^(((8*I)*d*Pi)/c)*t^12*G[-15*d, -25*d, c] + 
       1252151006185468806700520217418670654296875*E^(((8*I)*d*Pi)/c)*t^13*
        G[-15*d, -25*d, c] + 11925247677956845778100192546844482421875*
        E^(((8*I)*d*Pi)/c)*t^14*G[-15*d, -25*d, c] + 
       2881732585846502065141982897381882880000000000000000*
        E^(((10*I)*d*Pi)/c)*G[-15*d, -24*d, c] + 
       8665228456027738999212896668748014848000000000000000*
        E^(((10*I)*d*Pi)/c)*t*G[-15*d, -24*d, c] + 
       11201443634446399203021045943722363525120000000000000*
        E^(((10*I)*d*Pi)/c)*t^2*G[-15*d, -24*d, c] + 
       8379109889071348269074331529527807790080000000000000*
        E^(((10*I)*d*Pi)/c)*t^3*G[-15*d, -24*d, c] + 
       4094124928003738974776346703584919695974400000000000*
        E^(((10*I)*d*Pi)/c)*t^4*G[-15*d, -24*d, c] + 
       1392474034469165732729726202415476746403840000000000*
        E^(((10*I)*d*Pi)/c)*t^5*G[-15*d, -24*d, c] + 
       341845138549663701893696944542880037191680000000000*
        E^(((10*I)*d*Pi)/c)*t^6*G[-15*d, -24*d, c] + 
       61797979389220745768190650566368754620825600000000*E^(((10*I)*d*Pi)/c)*
        t^7*G[-15*d, -24*d, c] + 
       8294738280744161577853638106736711211417600000000*E^(((10*I)*d*Pi)/c)*
        t^8*G[-15*d, -24*d, c] + 
       824872966259824310265454062740388528586752000000*E^(((10*I)*d*Pi)/c)*
        t^9*G[-15*d, -24*d, c] + 
       59960855950493964740062001501585347982131200000*E^(((10*I)*d*Pi)/c)*
        t^10*G[-15*d, -24*d, c] + 
       3095291290448882982391908353245132672204800000*E^(((10*I)*d*Pi)/c)*
        t^11*G[-15*d, -24*d, c] + 
       107438510810337032624398037020961368178688000*E^(((10*I)*d*Pi)/c)*t^12*
        G[-15*d, -24*d, c] + 2247581088027846138052620505518424090214400*
        E^(((10*I)*d*Pi)/c)*t^13*G[-15*d, -24*d, c] + 
       21405534171693772743358290528746896097280*E^(((10*I)*d*Pi)/c)*t^14*
        G[-15*d, -24*d, c] + 
       3590528997926514378259451279111545577340087890625000*
        E^(((12*I)*d*Pi)/c)*G[-15*d, -23*d, c] + 
       11369632193422043662155532573226375470884155273437500*
        E^(((12*I)*d*Pi)/c)*t*G[-15*d, -23*d, c] + 
       15277418078465114454741086975297013892277281494140625*
        E^(((12*I)*d*Pi)/c)*t^2*G[-15*d, -23*d, c] + 
       11773308285203563512700895237565160513207175537109375*
        E^(((12*I)*d*Pi)/c)*t^3*G[-15*d, -23*d, c] + 
       5888112409420314887990119191055021027064431933593750*
        E^(((12*I)*d*Pi)/c)*t^4*G[-15*d, -23*d, c] + 
       2039847420128138759545683710370436832544419238281250*
        E^(((12*I)*d*Pi)/c)*t^5*G[-15*d, -23*d, c] + 
       508139110794074586118622157841724502888336474609375*
        E^(((12*I)*d*Pi)/c)*t^6*G[-15*d, -23*d, c] + 
       92927327050912514638431538077746195764639395703125*E^(((12*I)*d*Pi)/c)*
        t^7*G[-15*d, -23*d, c] + 
       12586282872468743445958865910936077260815254062500*E^(((12*I)*d*Pi)/c)*
        t^8*G[-15*d, -23*d, c] + 
       1260357209039593910189533775682064316462902687500*E^(((12*I)*d*Pi)/c)*
        t^9*G[-15*d, -23*d, c] + 
       92088989918496840942543678253295988096004921875*E^(((12*I)*d*Pi)/c)*
        t^10*G[-15*d, -23*d, c] + 
       4770925782713073805848686801528939901896990625*E^(((12*I)*d*Pi)/c)*
        t^11*G[-15*d, -23*d, c] + 
       165972371107533697211427817925090679231180750*E^(((12*I)*d*Pi)/c)*t^12*
        G[-15*d, -23*d, c] + 3475756450244430407924723696317682471421975*
        E^(((12*I)*d*Pi)/c)*t^13*G[-15*d, -23*d, c] + 
       33102442383280289599283082822073166394495*E^(((12*I)*d*Pi)/c)*t^14*
        G[-15*d, -23*d, c] + 
       5246340913272180312081542883686400000000000000000*E^(((12*I)*d*Pi)/c)*
        G[-15*d, -22*d, c] + 
       3722275790626586579313515022243594240000000000000000*
        E^(((14*I)*d*Pi)/c)*G[-15*d, -22*d, c] + 
       10593626586641197965944918742389760000000000000000*E^(((12*I)*d*Pi)/c)*
        t*G[-15*d, -22*d, c] + 
       12505705408761929165339084554720247808000000000000000*
        E^(((14*I)*d*Pi)/c)*t*G[-15*d, -22*d, c] + 
       8937124793080643055345021779257958400000000000000*E^(((12*I)*d*Pi)/c)*
        t^2*G[-15*d, -22*d, c] + 
       17619994334189630627417034920030109696000000000000000*
        E^(((14*I)*d*Pi)/c)*t^2*G[-15*d, -22*d, c] + 
       4225215010927686741102756712210790400000000000000*E^(((12*I)*d*Pi)/c)*
        t^3*G[-15*d, -22*d, c] + 
       14105861587612210153964029475961855541248000000000000*
        E^(((14*I)*d*Pi)/c)*t^3*G[-15*d, -22*d, c] + 
       1257982918349474999761205598709106688000000000000*E^(((12*I)*d*Pi)/c)*
        t^4*G[-15*d, -22*d, c] + 
       7274591354725397888023257742170367878758400000000000*
        E^(((14*I)*d*Pi)/c)*t^4*G[-15*d, -22*d, c] + 
       250011042526582504422513871828652236800000000000*E^(((12*I)*d*Pi)/c)*
        t^5*G[-15*d, -22*d, c] + 
       2583315164737994442849435968778579455508480000000000*
        E^(((14*I)*d*Pi)/c)*t^5*G[-15*d, -22*d, c] + 
       34185383985118119416719984132376371200000000000*E^(((12*I)*d*Pi)/c)*
        t^6*G[-15*d, -22*d, c] + 
       656446779324357796891615833509682594447360000000000*
        E^(((14*I)*d*Pi)/c)*t^6*G[-15*d, -22*d, c] + 
       3262460522855232730406480527241723904000000000*E^(((12*I)*d*Pi)/c)*t^7*
        G[-15*d, -22*d, c] + 
       121968696253634160262350082010770428238233600000000*
        E^(((14*I)*d*Pi)/c)*t^7*G[-15*d, -22*d, c] + 
       218476451976089186795955198407383449600000000*E^(((12*I)*d*Pi)/c)*t^8*
        G[-15*d, -22*d, c] + 
       16727080870672382081106509900197691255685120000000*E^(((14*I)*d*Pi)/c)*
        t^8*G[-15*d, -22*d, c] + 10288591108693587343351624392247541760000000*
        E^(((12*I)*d*Pi)/c)*t^9*G[-15*d, -22*d, c] + 
       1691153214418098887065524450099883973541888000000*E^(((14*I)*d*Pi)/c)*
        t^9*G[-15*d, -22*d, c] + 340843414918446595334522099268255744000000*
        E^(((12*I)*d*Pi)/c)*t^10*G[-15*d, -22*d, c] + 
       124448015655132856037982952431878918268518400000*E^(((14*I)*d*Pi)/c)*
        t^10*G[-15*d, -22*d, c] + 7743985466714061309374819828760576000000*
        E^(((12*I)*d*Pi)/c)*t^11*G[-15*d, -22*d, c] + 
       6479494025823547009097618785035258062438400000*E^(((14*I)*d*Pi)/c)*
        t^11*G[-15*d, -22*d, c] + 104826909627673924147209320493219840000*
        E^(((12*I)*d*Pi)/c)*t^12*G[-15*d, -22*d, c] + 
       226109084288118883009654128233568452739072000*E^(((14*I)*d*Pi)/c)*t^12*
        G[-15*d, -22*d, c] + 577926974282595509016758637821952000*
        E^(((12*I)*d*Pi)/c)*t^13*G[-15*d, -22*d, c] + 
       4741990960720394004024359916576376986009600*E^(((14*I)*d*Pi)/c)*t^13*
        G[-15*d, -22*d, c] + 5504066421739004847778653693542400*
        E^(((12*I)*d*Pi)/c)*t^14*G[-15*d, -22*d, c] + 
       45161818673527561943089142062632161771520*E^(((14*I)*d*Pi)/c)*t^14*
        G[-15*d, -22*d, c] + 
       142384582838328624763192273563347910314941406250000*Sqrt[21]*
        E^(((14*I)*d*Pi)/c)*G[-15*d, -21*d, c] + 
       3407650372723420257952473164849734834508056640625000*
        E^(((16*I)*d*Pi)/c)*G[-15*d, -21*d, c] + 
       327518736711524324977826935923879131612841796875000*Sqrt[21]*
        E^(((14*I)*d*Pi)/c)*t*G[-15*d, -21*d, c] + 
       12061603775690197564874017496635302688954467773437500*
        E^(((16*I)*d*Pi)/c)*t*G[-15*d, -21*d, c] + 
       325595496099870595033554156430115544638044921875000*Sqrt[21]*
        E^(((14*I)*d*Pi)/c)*t^2*G[-15*d, -21*d, c] + 
       17789057636860196267006717654296870148871016845703125*
        E^(((16*I)*d*Pi)/c)*t^2*G[-15*d, -21*d, c] + 
       187566831772780998488416301528876258549159765625000*Sqrt[21]*
        E^(((14*I)*d*Pi)/c)*t^3*G[-15*d, -21*d, c] + 
       14808448640018742504148572708620074443153440185546875*
        E^(((16*I)*d*Pi)/c)*t^3*G[-15*d, -21*d, c] + 
       70490546529843578328229340406398517403106484375000*Sqrt[21]*
        E^(((14*I)*d*Pi)/c)*t^4*G[-15*d, -21*d, c] + 
       7891931657555907063790776578255471472689374511718750*
        E^(((16*I)*d*Pi)/c)*t^4*G[-15*d, -21*d, c] + 
       18381549333314599964704845425003510477609015625000*Sqrt[21]*
        E^(((14*I)*d*Pi)/c)*t^5*G[-15*d, -21*d, c] + 
       2880040785047007846218247047297185208922234785156250*
        E^(((16*I)*d*Pi)/c)*t^5*G[-15*d, -21*d, c] + 
       3444076889194379522488962415172740785969984375000*Sqrt[21]*
        E^(((14*I)*d*Pi)/c)*t^6*G[-15*d, -21*d, c] + 
       748408112593875842372470545237656591562429873046875*
        E^(((16*I)*d*Pi)/c)*t^6*G[-15*d, -21*d, c] + 
       472785408832147493211094552966744778424886875000*Sqrt[21]*
        E^(((14*I)*d*Pi)/c)*t^7*G[-15*d, -21*d, c] + 
       141593822872521421436752949659619585831962916015625*
        E^(((16*I)*d*Pi)/c)*t^7*G[-15*d, -21*d, c] + 
       47994932637276377557806481914831573192641625000*Sqrt[21]*
        E^(((14*I)*d*Pi)/c)*t^8*G[-15*d, -21*d, c] + 
       19699251056575794868185181351828541360835441562500*E^(((16*I)*d*Pi)/c)*
        t^8*G[-15*d, -21*d, c] + 
       3610054818584127967004208326190167902080225000*Sqrt[21]*
        E^(((14*I)*d*Pi)/c)*t^9*G[-15*d, -21*d, c] + 
       2013860696301383981714653028815733417863089187500*E^(((16*I)*d*Pi)/c)*
        t^9*G[-15*d, -21*d, c] + 
       200401191939007575674288548791896842534215000*Sqrt[21]*
        E^(((14*I)*d*Pi)/c)*t^10*G[-15*d, -21*d, c] + 
       149421667613727092012568220068205024022350509375*E^(((16*I)*d*Pi)/c)*
        t^10*G[-15*d, -21*d, c] + 8121181694086300274893145080799471990925000*
        Sqrt[21]*E^(((14*I)*d*Pi)/c)*t^11*G[-15*d, -21*d, c] + 
       7824621872276605850680156099574115440758153125*E^(((16*I)*d*Pi)/c)*
        t^11*G[-15*d, -21*d, c] + 233801753966926679374898349946844387597400*
        Sqrt[21]*E^(((14*I)*d*Pi)/c)*t^12*G[-15*d, -21*d, c] + 
       274024909337547516800146070576331106587561750*E^(((16*I)*d*Pi)/c)*t^12*
        G[-15*d, -21*d, c] + 4417427748012684057725711594672315518920*
        Sqrt[21]*E^(((14*I)*d*Pi)/c)*t^13*G[-15*d, -21*d, c] + 
       5756451271146212191908714616169464667392275*E^(((16*I)*d*Pi)/c)*t^13*
        G[-15*d, -21*d, c] + 42070740457263657692625824711164909704*Sqrt[21]*
        E^(((14*I)*d*Pi)/c)*t^14*G[-15*d, -21*d, c] + 
       54823345439487735161035377296852044451355*E^(((16*I)*d*Pi)/c)*t^14*
        G[-15*d, -21*d, c] + 
       682525112152614715941506921070000000000000000000000*Sqrt[10]*
        E^(((16*I)*d*Pi)/c)*G[-15*d, -20*d, c] + 
       2934518614223841896324223150000000000000000000000000*
        E^(((18*I)*d*Pi)/c)*G[-15*d, -20*d, c] + 
       1826294893865093339624473915077000000000000000000000*Sqrt[10]*
        E^(((16*I)*d*Pi)/c)*t*G[-15*d, -20*d, c] + 
       10734990605894553841271902882500000000000000000000000*
        E^(((18*I)*d*Pi)/c)*t*G[-15*d, -20*d, c] + 
       2076710285618513177880409698627000000000000000000000*Sqrt[10]*
        E^(((16*I)*d*Pi)/c)*t^2*G[-15*d, -20*d, c] + 
       16351646207435809043123557525500000000000000000000000*
        E^(((18*I)*d*Pi)/c)*t^2*G[-15*d, -20*d, c] + 
       1354992093378064744135558887148560000000000000000000*Sqrt[10]*
        E^(((16*I)*d*Pi)/c)*t^3*G[-15*d, -20*d, c] + 
       14026596736180661849642174043750000000000000000000000*
        E^(((18*I)*d*Pi)/c)*t^3*G[-15*d, -20*d, c] + 
       574070516814145319557755041755152000000000000000000*Sqrt[10]*
        E^(((16*I)*d*Pi)/c)*t^4*G[-15*d, -20*d, c] + 
       7679016874648006693455576858750000000000000000000000*
        E^(((18*I)*d*Pi)/c)*t^4*G[-15*d, -20*d, c] + 
       168727510676423445254252270141616000000000000000000*Sqrt[10]*
        E^(((16*I)*d*Pi)/c)*t^5*G[-15*d, -20*d, c] + 
       2868699991485938941550633163750000000000000000000000*
        E^(((18*I)*d*Pi)/c)*t^5*G[-15*d, -20*d, c] + 
       35778170709793951299332294347324800000000000000000*Sqrt[10]*
        E^(((16*I)*d*Pi)/c)*t^6*G[-15*d, -20*d, c] + 
       760414036529111274012842889750000000000000000000000*
        E^(((18*I)*d*Pi)/c)*t^6*G[-15*d, -20*d, c] + 
       5603979535464000899893095290880000000000000000000*Sqrt[10]*
        E^(((16*I)*d*Pi)/c)*t^7*G[-15*d, -20*d, c] + 
       146250770985143546354758125000000000000000000000000*
        E^(((18*I)*d*Pi)/c)*t^7*G[-15*d, -20*d, c] + 
       656589338155653455710010101248000000000000000000*Sqrt[10]*
        E^(((16*I)*d*Pi)/c)*t^8*G[-15*d, -20*d, c] + 
       20618724185790437988406125000000000000000000000000*E^(((18*I)*d*Pi)/c)*
        t^8*G[-15*d, -20*d, c] + 
       57715067156840865061514864640000000000000000000*Sqrt[10]*
        E^(((16*I)*d*Pi)/c)*t^9*G[-15*d, -20*d, c] + 
       2129780871412843187601562500000000000000000000000*E^(((18*I)*d*Pi)/c)*
        t^9*G[-15*d, -20*d, c] + 
       3775581352383948688667601715200000000000000000*Sqrt[10]*
        E^(((16*I)*d*Pi)/c)*t^10*G[-15*d, -20*d, c] + 
       159247989203888482084687500000000000000000000000*E^(((18*I)*d*Pi)/c)*
        t^10*G[-15*d, -20*d, c] + 
       179487810357955581926965248000000000000000000*Sqrt[10]*
        E^(((16*I)*d*Pi)/c)*t^11*G[-15*d, -20*d, c] + 
       8384280725631037500000000000000000000000000000*E^(((18*I)*d*Pi)/c)*
        t^11*G[-15*d, -20*d, c] + 5893031551891845890388787200000000000000000*
        Sqrt[10]*E^(((16*I)*d*Pi)/c)*t^12*G[-15*d, -20*d, c] + 
       294606773792808750000000000000000000000000000*E^(((18*I)*d*Pi)/c)*t^12*
        G[-15*d, -20*d, c] + 119960693781986512207872000000000000000000*
        Sqrt[10]*E^(((16*I)*d*Pi)/c)*t^13*G[-15*d, -20*d, c] + 
       6198403048110000000000000000000000000000000*E^(((18*I)*d*Pi)/c)*t^13*
        G[-15*d, -20*d, c] + 1142482797923681068646400000000000000000*
        Sqrt[10]*E^(((16*I)*d*Pi)/c)*t^14*G[-15*d, -20*d, c] + 
       59032409982000000000000000000000000000000*E^(((18*I)*d*Pi)/c)*t^14*
        G[-15*d, -20*d, c] + 58055445990437605391944861960321175537109375000*
        E^(((16*I)*d*Pi)/c)*G[-15*d, -19*d, c] + 
       388779547768585947096049650030535577087402343750000*Sqrt[61]*
        E^(((18*I)*d*Pi)/c)*G[-15*d, -19*d, c] + 
       2521476961451937525108828051251610758393554687500000*
        E^(((20*I)*d*Pi)/c)*G[-15*d, -19*d, c] + 
       96559035753197162398012857460150746020507812500*E^(((16*I)*d*Pi)/c)*t*
        G[-15*d, -19*d, c] + 
       1188342604929291073961006338245855463750048828125000*Sqrt[61]*
        E^(((18*I)*d*Pi)/c)*t*G[-15*d, -19*d, c] + 
       9308407956758740339325517040485422320320117187500000*
        E^(((20*I)*d*Pi)/c)*t*G[-15*d, -19*d, c] + 
       63627954859945677758292542409195354934570312500*E^(((16*I)*d*Pi)/c)*
        t^2*G[-15*d, -19*d, c] + 
       1521118989064182280653931870321272011245798828125000*Sqrt[61]*
        E^(((18*I)*d*Pi)/c)*t^2*G[-15*d, -19*d, c] + 
       14320170860748426089536906285486832537057445556640625*
        E^(((20*I)*d*Pi)/c)*t^2*G[-15*d, -19*d, c] + 
       22190084436301257609151309365271672670507812500*E^(((16*I)*d*Pi)/c)*
        t^3*G[-15*d, -19*d, c] + 
       1106341707746901217689391154702246135134843359375000*Sqrt[61]*
        E^(((18*I)*d*Pi)/c)*t^3*G[-15*d, -19*d, c] + 
       12415310741927856308165161447395500800153964208984375*
        E^(((20*I)*d*Pi)/c)*t^3*G[-15*d, -19*d, c] + 
       4559746738968706650212594221958022742617187500*E^(((16*I)*d*Pi)/c)*t^4*
        G[-15*d, -19*d, c] + 
       519297285492290959817773345521588934802857265625000*Sqrt[61]*
        E^(((18*I)*d*Pi)/c)*t^4*G[-15*d, -19*d, c] + 
       6870603750223778545766482045829251376184208535156250*
        E^(((20*I)*d*Pi)/c)*t^4*G[-15*d, -19*d, c] + 
       575656296934669295949547555078829541867187500*E^(((16*I)*d*Pi)/c)*t^5*
        G[-15*d, -19*d, c] + 
       168472613258709512485808901722304867696846984375000*Sqrt[61]*
        E^(((18*I)*d*Pi)/c)*t^5*G[-15*d, -19*d, c] + 
       2593411735692044314973226862250837403232941808593750*
        E^(((20*I)*d*Pi)/c)*t^5*G[-15*d, -19*d, c] + 
       44819504375795119912835575083673466507812500*E^(((16*I)*d*Pi)/c)*t^6*
        G[-15*d, -19*d, c] + 
       39335036903660816829346009727913283444286390625000*Sqrt[61]*
        E^(((18*I)*d*Pi)/c)*t^6*G[-15*d, -19*d, c] + 
       693981516531239351609496969825651839635326146484375*
        E^(((20*I)*d*Pi)/c)*t^6*G[-15*d, -19*d, c] + 
       2100340123824021977037149291400153347812500*E^(((16*I)*d*Pi)/c)*t^7*
        G[-15*d, -19*d, c] + 
       6766554640473033372605089023322050732674368125000*Sqrt[61]*
        E^(((18*I)*d*Pi)/c)*t^7*G[-15*d, -19*d, c] + 
       134583550243691106703172173236853350659616623203125*
        E^(((20*I)*d*Pi)/c)*t^7*G[-15*d, -19*d, c] + 
       57625007912988898674338295821406629437500*E^(((16*I)*d*Pi)/c)*t^8*
        G[-15*d, -19*d, c] + 867229481304802935176790359776460848692330375000*
        Sqrt[61]*E^(((18*I)*d*Pi)/c)*t^8*G[-15*d, -19*d, c] + 
       19105971511577680249152701236900870859644423500000*E^(((20*I)*d*Pi)/c)*
        t^8*G[-15*d, -19*d, c] + 1015800829814570733327455397890466412500*
        E^(((16*I)*d*Pi)/c)*t^9*G[-15*d, -19*d, c] + 
       82822762288163669458992164066925942278028975000*Sqrt[61]*
        E^(((18*I)*d*Pi)/c)*t^9*G[-15*d, -19*d, c] + 
       1984519668892347166990712700358741693547735100000*E^(((20*I)*d*Pi)/c)*
        t^9*G[-15*d, -19*d, c] + 14244090782057286273886500939779077500*
        E^(((16*I)*d*Pi)/c)*t^10*G[-15*d, -19*d, c] + 
       5824686112994065996971942307344170533114065000*Sqrt[61]*
        E^(((18*I)*d*Pi)/c)*t^10*G[-15*d, -19*d, c] + 
       149013128761598284896705964779703969027691611875*E^(((20*I)*d*Pi)/c)*
        t^10*G[-15*d, -19*d, c] + 25481935088215287389732920988137500*
        E^(((16*I)*d*Pi)/c)*t^11*G[-15*d, -19*d, c] + 
       293347026259523100412169009662194409636875000*Sqrt[61]*
        E^(((18*I)*d*Pi)/c)*t^11*G[-15*d, -19*d, c] + 
       7868712476072381635835527341786298216497365625*E^(((20*I)*d*Pi)/c)*
        t^11*G[-15*d, -19*d, c] + 284493212218373039072237221620900*
        E^(((16*I)*d*Pi)/c)*t^12*G[-15*d, -19*d, c] + 
       10020341920698407897810499392055065754767400*Sqrt[61]*
        E^(((18*I)*d*Pi)/c)*t^12*G[-15*d, -19*d, c] + 
       276999283233713679419008633341468878176480650*E^(((20*I)*d*Pi)/c)*t^12*
        G[-15*d, -19*d, c] + 41864619295140556160146652220*
        E^(((16*I)*d*Pi)/c)*t^13*G[-15*d, -19*d, c] + 
       208028631317379012099410576281285985740920*Sqrt[61]*
        E^(((18*I)*d*Pi)/c)*t^13*G[-15*d, -19*d, c] + 
       5832896757251914363034273387673812245943895*E^(((20*I)*d*Pi)/c)*t^13*
        G[-15*d, -19*d, c] + 398710659953719582477587164*E^(((16*I)*d*Pi)/c)*
        t^14*G[-15*d, -19*d, c] + 1981225060165514400946767393155104626104*
        Sqrt[61]*E^(((18*I)*d*Pi)/c)*t^14*G[-15*d, -19*d, c] + 
       55551397688113470124135937025464878532799*E^(((20*I)*d*Pi)/c)*t^14*
        G[-15*d, -19*d, c] + 
       307093696568971297748998178104465920000000000000000*Sqrt[6]*
        E^(((18*I)*d*Pi)/c)*G[-15*d, -18*d, c] + 
       627402173383343515057243472356577280000000000000000*Sqrt[21]*
        E^(((20*I)*d*Pi)/c)*G[-15*d, -18*d, c] + 
       2248740863529948353868676697633587200000000000000000*
        E^(((22*I)*d*Pi)/c)*G[-15*d, -18*d, c] + 
       675040865751293605385525055817703884800000000000000*Sqrt[6]*
        E^(((18*I)*d*Pi)/c)*t*G[-15*d, -18*d, c] + 
       2133288749687369757093537362009183232000000000000000*Sqrt[21]*
        E^(((20*I)*d*Pi)/c)*t*G[-15*d, -18*d, c] + 
       8204890701782402782345663308473617612800000000000000*
        E^(((22*I)*d*Pi)/c)*t*G[-15*d, -18*d, c] + 
       636261167043663418298825938434515724288000000000000*Sqrt[6]*
        E^(((18*I)*d*Pi)/c)*t^2*G[-15*d, -18*d, c] + 
       3033839080062545191693227803456190074880000000000000*Sqrt[21]*
        E^(((20*I)*d*Pi)/c)*t^2*G[-15*d, -18*d, c] + 
       12438493610941753033942734197997434830848000000000000*
        E^(((22*I)*d*Pi)/c)*t^2*G[-15*d, -18*d, c] + 
       345443949252966011544370950334227123609600000000000*Sqrt[6]*
        E^(((18*I)*d*Pi)/c)*t^3*G[-15*d, -18*d, c] + 
       2440316529641342725665042040431804149760000000000000*Sqrt[21]*
        E^(((20*I)*d*Pi)/c)*t^3*G[-15*d, -18*d, c] + 
       10621964000087459513620433841656958654873600000000000*
        E^(((22*I)*d*Pi)/c)*t^3*G[-15*d, -18*d, c] + 
       121814282547415608241404078076637344112640000000000*Sqrt[6]*
        E^(((18*I)*d*Pi)/c)*t^4*G[-15*d, -18*d, c] + 
       1258977049907612951681461805356550648217600000000000*Sqrt[21]*
        E^(((20*I)*d*Pi)/c)*t^4*G[-15*d, -18*d, c] + 
       5794984361293790935246810487504598246359040000000000*
        E^(((22*I)*d*Pi)/c)*t^4*G[-15*d, -18*d, c] + 
       29710426433732591052086356045685578555392000000000*Sqrt[6]*
        E^(((18*I)*d*Pi)/c)*t^5*G[-15*d, -18*d, c] + 
       445752584077906518326339514961418276290560000000000*Sqrt[21]*
        E^(((20*I)*d*Pi)/c)*t^5*G[-15*d, -18*d, c] + 
       2159762810908736803989892682739195473559552000000000*
        E^(((22*I)*d*Pi)/c)*t^5*G[-15*d, -18*d, c] + 
       5193288630870583437424342228032118185984000000000*Sqrt[6]*
        E^(((18*I)*d*Pi)/c)*t^6*G[-15*d, -18*d, c] + 
       112692467171082408830256471642771975290880000000000*Sqrt[21]*
        E^(((20*I)*d*Pi)/c)*t^6*G[-15*d, -18*d, c] + 
       571664672144944097463508717463111177601024000000000*
        E^(((22*I)*d*Pi)/c)*t^6*G[-15*d, -18*d, c] + 
       663080362776044579643568144992450442690560000000*Sqrt[6]*
        E^(((18*I)*d*Pi)/c)*t^7*G[-15*d, -18*d, c] + 
       20810487223306938844431499690579561434316800000000*Sqrt[21]*
        E^(((20*I)*d*Pi)/c)*t^7*G[-15*d, -18*d, c] + 
       109861027910341052626454029724314516806696960000000*
        E^(((22*I)*d*Pi)/c)*t^7*G[-15*d, -18*d, c] + 
       62288902456771235891768791089168015949824000000*Sqrt[6]*
        E^(((18*I)*d*Pi)/c)*t^8*G[-15*d, -18*d, c] + 
       2836274144857200072507789414344212058603520000000*Sqrt[21]*
        E^(((20*I)*d*Pi)/c)*t^8*G[-15*d, -18*d, c] + 
       15482595606597074917939766720872042016538624000000*E^(((22*I)*d*Pi)/c)*
        t^8*G[-15*d, -18*d, c] + 
       4295560823876198126995299268729638381158400000*Sqrt[6]*
        E^(((18*I)*d*Pi)/c)*t^9*G[-15*d, -18*d, c] + 
       285134018355036526659980749948821105672192000000*Sqrt[21]*
        E^(((20*I)*d*Pi)/c)*t^9*G[-15*d, -18*d, c] + 
       1599032657556654796666113737230165880497766400000*E^(((22*I)*d*Pi)/c)*
        t^9*G[-15*d, -18*d, c] + 
       215420451544301261215855308392073485352960000*Sqrt[6]*
        E^(((18*I)*d*Pi)/c)*t^10*G[-15*d, -18*d, c] + 
       20884298801016303212648251639441757228236800000*Sqrt[21]*
        E^(((20*I)*d*Pi)/c)*t^10*G[-15*d, -18*d, c] + 
       119560343615153744805956779714273206872309760000*E^(((22*I)*d*Pi)/c)*
        t^10*G[-15*d, -18*d, c] + 7752400401069542937676455863424280166400000*
        Sqrt[6]*E^(((18*I)*d*Pi)/c)*t^11*G[-15*d, -18*d, c] + 
       1083578848915216197641455084952811995136000000*Sqrt[21]*
        E^(((20*I)*d*Pi)/c)*t^11*G[-15*d, -18*d, c] + 
       6294881108659131547093147654015631858073600000*E^(((22*I)*d*Pi)/c)*
        t^11*G[-15*d, -18*d, c] + 197339204059278715328091027644423444889600*
        Sqrt[6]*E^(((18*I)*d*Pi)/c)*t^12*G[-15*d, -18*d, c] + 
       37728464898154178447783520868657212162048000*Sqrt[21]*
        E^(((20*I)*d*Pi)/c)*t^12*G[-15*d, -18*d, c] + 
       221194279605426922970367561006016544479641600*E^(((22*I)*d*Pi)/c)*t^12*
        G[-15*d, -18*d, c] + 3421582210005313313453585170794471751680*Sqrt[6]*
        E^(((18*I)*d*Pi)/c)*t^13*G[-15*d, -18*d, c] + 
       790421535698687132533012578880799008358400*Sqrt[21]*
        E^(((20*I)*d*Pi)/c)*t^13*G[-15*d, -18*d, c] + 
       4653881728488646673586301824453284494049280*E^(((22*I)*d*Pi)/c)*t^13*
        G[-15*d, -18*d, c] + 32586497238145841080510334959947350016*Sqrt[6]*
        E^(((18*I)*d*Pi)/c)*t^14*G[-15*d, -18*d, c] + 
       7527824149511306024123929322674276270080*Sqrt[21]*E^(((20*I)*d*Pi)/c)*
        t^14*G[-15*d, -18*d, c] + 44322683128463301653202874518602709467136*
        E^(((22*I)*d*Pi)/c)*t^14*G[-15*d, -18*d, c] + 
       2468133770098570831660815844395180792396240234375000*
        E^(((20*I)*d*Pi)/c)*G[-15*d, -17*d, c] + 
       222085903489310028090001575935196949416503906250000*Sqrt[109]*
        E^(((22*I)*d*Pi)/c)*G[-15*d, -17*d, c] + 
       2116752053591106528057466670018025811032714843750000*
        E^(((24*I)*d*Pi)/c)*G[-15*d, -17*d, c] + 
       6835588325468321831832245840772122268389575195312500*
        E^(((20*I)*d*Pi)/c)*t*G[-15*d, -17*d, c] + 
       809973369512793582705105209998534992416748046875000*Sqrt[109]*
        E^(((22*I)*d*Pi)/c)*t*G[-15*d, -17*d, c] + 
       7479254676663032571551463998805110981131787109375000*
        E^(((24*I)*d*Pi)/c)*t*G[-15*d, -17*d, c] + 
       7939782418835712901234537542630122640240618164062500*
        E^(((20*I)*d*Pi)/c)*t^2*G[-15*d, -17*d, c] + 
       1243209860701471650087744686580202374980654296875000*Sqrt[109]*
        E^(((22*I)*d*Pi)/c)*t^2*G[-15*d, -17*d, c] + 
       10892859463014727144832258652647382024821551025390625*
        E^(((24*I)*d*Pi)/c)*t^2*G[-15*d, -17*d, c] + 
       5238916382376693156449254413611751626796885351562500*
        E^(((20*I)*d*Pi)/c)*t^3*G[-15*d, -17*d, c] + 
       1079401014171632565469225713230180960946416015625000*Sqrt[109]*
        E^(((22*I)*d*Pi)/c)*t^3*G[-15*d, -17*d, c] + 
       8900977050395237578471984399998406105461175927734375*
        E^(((24*I)*d*Pi)/c)*t^3*G[-15*d, -17*d, c] + 
       2226598965306388654029792188604168002437197304687500*
        E^(((20*I)*d*Pi)/c)*t^4*G[-15*d, -17*d, c] + 
       598781510154747095285755916645189699882049609375000*Sqrt[109]*
        E^(((22*I)*d*Pi)/c)*t^4*G[-15*d, -17*d, c] + 
       4641698889959461313958153733286783373689351425781250*
        E^(((24*I)*d*Pi)/c)*t^4*G[-15*d, -17*d, c] + 
       652035738369272174532837659467934501574844054687500*
        E^(((20*I)*d*Pi)/c)*t^5*G[-15*d, -17*d, c] + 
       226528470619375176882786003937152009707776640625000*Sqrt[109]*
        E^(((22*I)*d*Pi)/c)*t^5*G[-15*d, -17*d, c] + 
       1655596110934105345066169254482410996818877449218750*
        E^(((24*I)*d*Pi)/c)*t^5*G[-15*d, -17*d, c] + 
       136935184443219709853712528144068189434330101562500*
        E^(((20*I)*d*Pi)/c)*t^6*G[-15*d, -17*d, c] + 
       60723549849983896086325333610547228663450234375000*Sqrt[109]*
        E^(((22*I)*d*Pi)/c)*t^6*G[-15*d, -17*d, c] + 
       420658747186205649643841151911383023491278365234375*
        E^(((24*I)*d*Pi)/c)*t^6*G[-15*d, -17*d, c] + 
       21131729026598909190870544516465412243368004062500*E^(((20*I)*d*Pi)/c)*
        t^7*G[-15*d, -17*d, c] + 
       11790569509639923647201700973536393375710896875000*Sqrt[109]*
        E^(((22*I)*d*Pi)/c)*t^7*G[-15*d, -17*d, c] + 
       77941652174340412868362488821096989019595330703125*E^(((24*I)*d*Pi)/c)*
        t^7*G[-15*d, -17*d, c] + 
       2429000183117894526502157509109688689193734437500*E^(((20*I)*d*Pi)/c)*
        t^8*G[-15*d, -17*d, c] + 
       1675198607256326544669431597526921496450130625000*Sqrt[109]*
        E^(((22*I)*d*Pi)/c)*t^8*G[-15*d, -17*d, c] + 
       10646043285874467132764676101946421845109285875000*E^(((24*I)*d*Pi)/c)*
        t^8*G[-15*d, -17*d, c] + 
       208892439398557765875127901829547770597255412500*E^(((20*I)*d*Pi)/c)*
        t^9*G[-15*d, -17*d, c] + 
       174092413951704448845363647952060067475069625000*Sqrt[109]*
        E^(((22*I)*d*Pi)/c)*t^9*G[-15*d, -17*d, c] + 
       1071777428898295743786078514344179669563352025000*E^(((24*I)*d*Pi)/c)*
        t^9*G[-15*d, -17*d, c] + 
       13362375988019571070164167844817803637495627500*E^(((20*I)*d*Pi)/c)*
        t^10*G[-15*d, -17*d, c] + 
       13076508993738258136501713100043916303585975000*Sqrt[109]*
        E^(((22*I)*d*Pi)/c)*t^10*G[-15*d, -17*d, c] + 
       78572118560682262873206197782371235114073131875*E^(((24*I)*d*Pi)/c)*
        t^10*G[-15*d, -17*d, c] + 
       622578958536361914325628027568970407837787500*E^(((20*I)*d*Pi)/c)*t^11*
        G[-15*d, -17*d, c] + 690651504795490252091988294373611975478125000*
        Sqrt[109]*E^(((22*I)*d*Pi)/c)*t^11*G[-15*d, -17*d, c] + 
       4079015256129148223273342397437013319694015625*E^(((24*I)*d*Pi)/c)*
        t^11*G[-15*d, -17*d, c] + 
       20137297311099950803198509944819239250736900*E^(((20*I)*d*Pi)/c)*t^12*
        G[-15*d, -17*d, c] + 24315601718253830640684341926557736943151000*
        Sqrt[109]*E^(((22*I)*d*Pi)/c)*t^12*G[-15*d, -17*d, c] + 
       142072223454997114636959895335298181878802850*E^(((24*I)*d*Pi)/c)*t^12*
        G[-15*d, -17*d, c] + 406761640841926036910166792295644828967020*
        E^(((20*I)*d*Pi)/c)*t^13*G[-15*d, -17*d, c] + 
       512052187982001540365676061202251059625800*Sqrt[109]*
        E^(((22*I)*d*Pi)/c)*t^13*G[-15*d, -17*d, c] + 
       2976917899083963109077965190680281384409655*E^(((24*I)*d*Pi)/c)*t^13*
        G[-15*d, -17*d, c] + 3873920388970724161049207545672807894924*
        E^(((20*I)*d*Pi)/c)*t^14*G[-15*d, -17*d, c] + 
       4876687504590490860625486297164295805960*Sqrt[109]*E^(((22*I)*d*Pi)/c)*
        t^14*G[-15*d, -17*d, c] + 28351599038894886753123478006478870327711*
        E^(((24*I)*d*Pi)/c)*t^14*G[-15*d, -17*d, c] + 
       257634880522167709763962287213772800000000000000000*
        E^(((20*I)*d*Pi)/c)*G[-15*d, -16*d, c] + 
       681009302500917695412945562678272480000000000000000*Sqrt[19]*
        E^(((22*I)*d*Pi)/c)*G[-15*d, -16*d, c] + 
       327856050482941588970890866610742400000000000000000*Sqrt[34]*
        E^(((24*I)*d*Pi)/c)*G[-15*d, -16*d, c] + 
       2135960327210090510024227052242099200000000000000000*
        E^(((26*I)*d*Pi)/c)*G[-15*d, -16*d, c] + 
       507066473302283833793267854587671347200000000000000*
        E^(((20*I)*d*Pi)/c)*t*G[-15*d, -16*d, c] + 
       2204941021339460840823134617898670633600000000000000*Sqrt[19]*
        E^(((22*I)*d*Pi)/c)*t*G[-15*d, -16*d, c] + 
       1234954843607203556115029977315310169600000000000000*Sqrt[34]*
        E^(((24*I)*d*Pi)/c)*t*G[-15*d, -16*d, c] + 
       7026353142707956610073442344955651123200000000000000*
        E^(((26*I)*d*Pi)/c)*t*G[-15*d, -16*d, c] + 
       424950776091685998924624563138621079552000000000000*
        E^(((20*I)*d*Pi)/c)*t^2*G[-15*d, -16*d, c] + 
       2970135294541882217527208376554767253376000000000000*Sqrt[19]*
        E^(((22*I)*d*Pi)/c)*t^2*G[-15*d, -16*d, c] + 
       1954127011127809758892351563220489622016000000000000*Sqrt[34]*
        E^(((24*I)*d*Pi)/c)*t^2*G[-15*d, -16*d, c] + 
       9419678233336122121471766777562113943552000000000000*
        E^(((26*I)*d*Pi)/c)*t^2*G[-15*d, -16*d, c] + 
       203319936997638085994513060113192216166400000000000*
        E^(((20*I)*d*Pi)/c)*t^3*G[-15*d, -16*d, c] + 
       2257428897659396783280867212570482692403200000000000*Sqrt[19]*
        E^(((22*I)*d*Pi)/c)*t^3*G[-15*d, -16*d, c] + 
       1746319037675312364318481005573692453683200000000000*Sqrt[34]*
        E^(((24*I)*d*Pi)/c)*t^3*G[-15*d, -16*d, c] + 
       7054374323210064386269529853226798123622400000000000*
        E^(((26*I)*d*Pi)/c)*t^3*G[-15*d, -16*d, c] + 
       62503180834862519343938492254838021160960000000000*E^(((20*I)*d*Pi)/c)*
        t^4*G[-15*d, -16*d, c] + 
       1100049365460711753306848313359785251348480000000000*Sqrt[19]*
        E^(((22*I)*d*Pi)/c)*t^4*G[-15*d, -16*d, c] + 
       995123815651057766094363692065646353121280000000000*Sqrt[34]*
        E^(((24*I)*d*Pi)/c)*t^4*G[-15*d, -16*d, c] + 
       3371570750375205598079773931498497582325760000000000*
        E^(((26*I)*d*Pi)/c)*t^4*G[-15*d, -16*d, c] + 
       13129325588005040987763379950191690907648000000000*E^(((20*I)*d*Pi)/c)*
        t^5*G[-15*d, -16*d, c] + 
       368372108926193189079024382132533104308224000000000*Sqrt[19]*
        E^(((22*I)*d*Pi)/c)*t^5*G[-15*d, -16*d, c] + 
       385745943703828128145579469591515671035904000000000*Sqrt[34]*
        E^(((24*I)*d*Pi)/c)*t^5*G[-15*d, -16*d, c] + 
       1105403387051956956963806300945771734622208000000000*
        E^(((26*I)*d*Pi)/c)*t^5*G[-15*d, -16*d, c] + 
       1952395939903108063731562420184574590976000000000*E^(((20*I)*d*Pi)/c)*
        t^6*G[-15*d, -16*d, c] + 
       88332166001712256948625839355287557255168000000000*Sqrt[19]*
        E^(((22*I)*d*Pi)/c)*t^6*G[-15*d, -16*d, c] + 
       105636989471096628329903559209541802917888000000000*Sqrt[34]*
        E^(((24*I)*d*Pi)/c)*t^6*G[-15*d, -16*d, c] + 
       259492215120875066142817754562355400073216000000000*
        E^(((26*I)*d*Pi)/c)*t^6*G[-15*d, -16*d, c] + 
       209789552413093627075590819805754598359040000000*E^(((20*I)*d*Pi)/c)*
        t^7*G[-15*d, -16*d, c] + 
       15537767116409624538392884189909262566686720000000*Sqrt[19]*
        E^(((22*I)*d*Pi)/c)*t^7*G[-15*d, -16*d, c] + 
       20887024782623194707000468663496459230904320000000*Sqrt[34]*
        E^(((24*I)*d*Pi)/c)*t^7*G[-15*d, -16*d, c] + 
       44728821543744133169497077486255636063191040000000*E^(((26*I)*d*Pi)/c)*
        t^7*G[-15*d, -16*d, c] + 
       16452115461432945374628371948913637195776000000*E^(((20*I)*d*Pi)/c)*
        t^8*G[-15*d, -16*d, c] + 
       2028377750537187392491427523562101798862848000000*Sqrt[19]*
        E^(((22*I)*d*Pi)/c)*t^8*G[-15*d, -16*d, c] + 
       3012113207520135471472188210377536378503168000000*Sqrt[34]*
        E^(((24*I)*d*Pi)/c)*t^8*G[-15*d, -16*d, c] + 
       5731997854608240264047250696523833936838656000000*E^(((26*I)*d*Pi)/c)*
        t^8*G[-15*d, -16*d, c] + 
       941039640224450182767844176388112882073600000*E^(((20*I)*d*Pi)/c)*t^9*
        G[-15*d, -16*d, c] + 196616306433601799601962269235876457401548800000*
        Sqrt[19]*E^(((22*I)*d*Pi)/c)*t^9*G[-15*d, -16*d, c] + 
       316719615703972830416299160376181907049676800000*Sqrt[34]*
        E^(((24*I)*d*Pi)/c)*t^9*G[-15*d, -16*d, c] + 
       546735396130975166272209103945976132508057600000*E^(((26*I)*d*Pi)/c)*
        t^9*G[-15*d, -16*d, c] + 38650357422397324650775845835697805066240000*
        E^(((20*I)*d*Pi)/c)*t^10*G[-15*d, -16*d, c] + 
       13988124549427910155735211397063311747973120000*Sqrt[19]*
        E^(((22*I)*d*Pi)/c)*t^10*G[-15*d, -16*d, c] + 
       23999296863680756200084124537310085140971520000*Sqrt[34]*
        E^(((24*I)*d*Pi)/c)*t^10*G[-15*d, -16*d, c] + 
       38386816006394716743843947848892756829143040000*E^(((26*I)*d*Pi)/c)*
        t^10*G[-15*d, -16*d, c] + 1098048560400191658192342697204147814400000*
        E^(((20*I)*d*Pi)/c)*t^11*G[-15*d, -16*d, c] + 
       710429559896231215533221463378160621977600000*Sqrt[19]*
        E^(((22*I)*d*Pi)/c)*t^11*G[-15*d, -16*d, c] + 
       1275326693765613333948861167496459190272000000*Sqrt[34]*
        E^(((24*I)*d*Pi)/c)*t^11*G[-15*d, -16*d, c] + 
       1930315017692680194019857584193576684748800000*E^(((26*I)*d*Pi)/c)*
        t^11*G[-15*d, -16*d, c] + 20469576310710442774025694661038204518400*
        E^(((20*I)*d*Pi)/c)*t^12*G[-15*d, -16*d, c] + 
       24399195312314634245563489193725942510387200*Sqrt[19]*
        E^(((22*I)*d*Pi)/c)*t^12*G[-15*d, -16*d, c] + 
       45069519676708663082381716084354532455219200*Sqrt[34]*
        E^(((24*I)*d*Pi)/c)*t^12*G[-15*d, -16*d, c] + 
       65865423958000131735570654172609337779814400*E^(((26*I)*d*Pi)/c)*t^12*
        G[-15*d, -16*d, c] + 254431900021794253494006776851039518720*
        E^(((20*I)*d*Pi)/c)*t^13*G[-15*d, -16*d, c] + 
       507862570328918244980339338139204856053760*Sqrt[19]*
        E^(((22*I)*d*Pi)/c)*t^13*G[-15*d, -16*d, c] + 
       950745325517321826825809668408700420751360*Sqrt[34]*
        E^(((24*I)*d*Pi)/c)*t^13*G[-15*d, -16*d, c] + 
       1366691671291395440062051723535474774507520*E^(((26*I)*d*Pi)/c)*t^13*
        G[-15*d, -16*d, c] + 2423160952588516699942921684295614464*
        E^(((20*I)*d*Pi)/c)*t^14*G[-15*d, -16*d, c] + 
       4836786384084935666479422267992427200512*Sqrt[19]*E^(((22*I)*d*Pi)/c)*
        t^14*G[-15*d, -16*d, c] + 9054717385879255493579139699130480197632*
        Sqrt[34]*E^(((24*I)*d*Pi)/c)*t^14*G[-15*d, -16*d, c] + 
       13016111155156147048210016414623569281024*E^(((26*I)*d*Pi)/c)*t^14*
        G[-15*d, -16*d, c] + 
       982910982067136940604502894281823844909667968750000*Sqrt[5]*
        E^(((22*I)*d*Pi)/c)*G[-15*d, -15*d, c] + 
       233178369488643173552021785110799198150634765625000*Sqrt[105]*
        E^(((24*I)*d*Pi)/c)*G[-15*d, -15*d, c] + 
       140706812726468329202457460176008262634277343750000*Sqrt[165]*
        E^(((26*I)*d*Pi)/c)*G[-15*d, -15*d, c] + 
       2669516759466222367957743976468312740325927734375000*
        E^(((28*I)*d*Pi)/c)*G[-15*d, -15*d, c] + 
       2614351221449601733984479969099885074615478515625000*Sqrt[5]*
        E^(((22*I)*d*Pi)/c)*t*G[-15*d, -15*d, c] + 
       833579624577299369088265705985093038558959960937500*Sqrt[105]*
        E^(((24*I)*d*Pi)/c)*t*G[-15*d, -15*d, c] + 
       525098968931329987052426329632267230987548828125000*Sqrt[165]*
        E^(((26*I)*d*Pi)/c)*t*G[-15*d, -15*d, c] + 
       6662991876226565058696713657738109827041625976562500*
        E^(((28*I)*d*Pi)/c)*t*G[-15*d, -15*d, c] + 
       2925773221666190075391314346446179721832275390625000*Sqrt[5]*
        E^(((22*I)*d*Pi)/c)*t^2*G[-15*d, -15*d, c] + 
       1255840102115408694231488383759285147190093994140625*Sqrt[105]*
        E^(((24*I)*d*Pi)/c)*t^2*G[-15*d, -15*d, c] + 
       810409035996342152897939302550434009552001953125000*Sqrt[165]*
        E^(((26*I)*d*Pi)/c)*t^2*G[-15*d, -15*d, c] + 
       7126625733448805575148855347569810211658477783203125*
        E^(((28*I)*d*Pi)/c)*t^2*G[-15*d, -15*d, c] + 
       1863522483528991727763170841990205452117919921875000*Sqrt[5]*
        E^(((22*I)*d*Pi)/c)*t^3*G[-15*d, -15*d, c] + 
       1071785249649482543718933983129921585597991943359375*Sqrt[105]*
        E^(((24*I)*d*Pi)/c)*t^3*G[-15*d, -15*d, c] + 
       699691389372316992730920176994214777679443359375000*Sqrt[165]*
        E^(((26*I)*d*Pi)/c)*t^3*G[-15*d, -15*d, c] + 
       4411990068429112976205139498736076056957244873046875*
        E^(((28*I)*d*Pi)/c)*t^3*G[-15*d, -15*d, c] + 
       765016011676013382665623815940297092315673828125000*Sqrt[5]*
        E^(((22*I)*d*Pi)/c)*t^4*G[-15*d, -15*d, c] + 
       585336937817059124735189711409695371788024902343750*Sqrt[105]*
        E^(((24*I)*d*Pi)/c)*t^4*G[-15*d, -15*d, c] + 
       383412882210415775554153715384673607086181640625000*Sqrt[165]*
        E^(((26*I)*d*Pi)/c)*t^4*G[-15*d, -15*d, c] + 
       1789532324699768814022553889309749007225036621093750*
        E^(((28*I)*d*Pi)/c)*t^4*G[-15*d, -15*d, c] + 
       216260231355685655485033887158774947723388671875000*Sqrt[5]*
        E^(((22*I)*d*Pi)/c)*t^5*G[-15*d, -15*d, c] + 
       218379486818412230717685758432557554450988769531250*Sqrt[105]*
        E^(((24*I)*d*Pi)/c)*t^5*G[-15*d, -15*d, c] + 
       142802957510588005508977605107581074554443359375000*Sqrt[165]*
        E^(((26*I)*d*Pi)/c)*t^5*G[-15*d, -15*d, c] + 
       508082434699023215220653501530364155769348144531250*
        E^(((28*I)*d*Pi)/c)*t^5*G[-15*d, -15*d, c] + 
       43764167211073705219423733421885355792236328125000*Sqrt[5]*
        E^(((22*I)*d*Pi)/c)*t^6*G[-15*d, -15*d, c] + 
       57833950119546338325668482649813125710296630859375*Sqrt[105]*
        E^(((24*I)*d*Pi)/c)*t^6*G[-15*d, -15*d, c] + 
       37650108358029218283967119808992227105712890625000*Sqrt[165]*
        E^(((26*I)*d*Pi)/c)*t^6*G[-15*d, -15*d, c] + 
       104981644230795674077638582354001700878143310546875*
        E^(((28*I)*d*Pi)/c)*t^6*G[-15*d, -15*d, c] + 
       6489441717277673621193821603327330474853515625000*Sqrt[5]*
        E^(((22*I)*d*Pi)/c)*t^7*G[-15*d, -15*d, c] + 
       11114840989238409029447469186578058643341064453125*Sqrt[105]*
        E^(((24*I)*d*Pi)/c)*t^7*G[-15*d, -15*d, c] + 
       7195061556712624073187086058690072784423828125000*Sqrt[165]*
        E^(((26*I)*d*Pi)/c)*t^7*G[-15*d, -15*d, c] + 
       16151816904906613065593816922046244144439697265625*E^(((28*I)*d*Pi)/c)*
        t^7*G[-15*d, -15*d, c] + 
       714319942686553103844654637738129852294921875000*Sqrt[5]*
        E^(((22*I)*d*Pi)/c)*t^8*G[-15*d, -15*d, c] + 
       1565946390901433227525035063264667922973632812500*Sqrt[105]*
        E^(((24*I)*d*Pi)/c)*t^8*G[-15*d, -15*d, c] + 
       1007892902017925731099239933871160980224609375000*Sqrt[165]*
        E^(((26*I)*d*Pi)/c)*t^8*G[-15*d, -15*d, c] + 
       1871789334540374446705010812729597091674804687500*E^(((28*I)*d*Pi)/c)*
        t^8*G[-15*d, -15*d, c] + 
       58655148820574408929618994456129608154296875000*Sqrt[5]*
        E^(((22*I)*d*Pi)/c)*t^9*G[-15*d, -15*d, c] + 
       161659095522617319892611339215497055053710937500*Sqrt[105]*
        E^(((24*I)*d*Pi)/c)*t^9*G[-15*d, -15*d, c] + 
       103513421222179392136025984065750579833984375000*Sqrt[165]*
        E^(((26*I)*d*Pi)/c)*t^9*G[-15*d, -15*d, c] + 
       163625583461126100118136499077081680297851562500*E^(((28*I)*d*Pi)/c)*
        t^9*G[-15*d, -15*d, c] + 
       3579915245840926016127806163380108642578125000*Sqrt[5]*
        E^(((22*I)*d*Pi)/c)*t^10*G[-15*d, -15*d, c] + 
       12081980900002091999543692618315093231201171875*Sqrt[105]*
        E^(((24*I)*d*Pi)/c)*t^10*G[-15*d, -15*d, c] + 
       7703901705064946008787246020533453369140625000*Sqrt[165]*
        E^(((26*I)*d*Pi)/c)*t^10*G[-15*d, -15*d, c] + 
       10684141120806966940495125018060207366943359375*E^(((28*I)*d*Pi)/c)*
        t^10*G[-15*d, -15*d, c] + 
       159737261815318840576076715043304443359375000*Sqrt[5]*
        E^(((22*I)*d*Pi)/c)*t^11*G[-15*d, -15*d, c] + 
       635891788345413414480659888368503570556640625*Sqrt[105]*
        E^(((24*I)*d*Pi)/c)*t^11*G[-15*d, -15*d, c] + 
       404220944482880593116990816355682373046875000*Sqrt[165]*
        E^(((26*I)*d*Pi)/c)*t^11*G[-15*d, -15*d, c] + 
       507939567577008404143271036446094512939453125*E^(((28*I)*d*Pi)/c)*t^11*
        G[-15*d, -15*d, c] + 4996935444455733014028913183428955078125000*
        Sqrt[5]*E^(((22*I)*d*Pi)/c)*t^12*G[-15*d, -15*d, c] + 
       22339197418918750727716299435795593261718750*Sqrt[105]*
        E^(((24*I)*d*Pi)/c)*t^12*G[-15*d, -15*d, c] + 
       14172865479796307325024506478277587890625000*Sqrt[165]*
        E^(((26*I)*d*Pi)/c)*t^12*G[-15*d, -15*d, c] + 
       16685937485621532116783782839775085449218750*E^(((28*I)*d*Pi)/c)*t^12*
        G[-15*d, -15*d, c] + 99140830148956283995393323577880859375000*
        Sqrt[5]*E^(((22*I)*d*Pi)/c)*t^13*G[-15*d, -15*d, c] + 
       469961018583683470432070790035247802734375*Sqrt[105]*
        E^(((24*I)*d*Pi)/c)*t^13*G[-15*d, -15*d, c] + 
       297892973914115236285543509979248046875000*Sqrt[165]*
        E^(((26*I)*d*Pi)/c)*t^13*G[-15*d, -15*d, c] + 
       339758908078266491065733134746551513671875*E^(((28*I)*d*Pi)/c)*t^13*
        G[-15*d, -15*d, c] + 944198382371012228527555462646484375000*Sqrt[5]*
        E^(((22*I)*d*Pi)/c)*t^14*G[-15*d, -15*d, c] + 
       4475819224606509242210198000335693359375*Sqrt[105]*E^(((24*I)*d*Pi)/c)*
        t^14*G[-15*d, -15*d, c] + 2837075942039192726528985809326171875000*
        Sqrt[165]*E^(((26*I)*d*Pi)/c)*t^14*G[-15*d, -15*d, c] + 
       3235799124554918962530791759490966796875*E^(((28*I)*d*Pi)/c)*t^14*
        G[-15*d, -15*d, c] + 
       257634880522167709763962287213772800000000000000000*
        E^(((22*I)*d*Pi)/c)*G[-15*d, -14*d, c] + 
       681009302500917695412945562678272480000000000000000*Sqrt[19]*
        E^(((24*I)*d*Pi)/c)*G[-15*d, -14*d, c] + 
       327856050482941588970890866610742400000000000000000*Sqrt[34]*
        E^(((26*I)*d*Pi)/c)*G[-15*d, -14*d, c] + 
       2135960327210090510024227052242099200000000000000000*
        E^(((28*I)*d*Pi)/c)*G[-15*d, -14*d, c] + 
       507066473302283833793267854587671347200000000000000*
        E^(((22*I)*d*Pi)/c)*t*G[-15*d, -14*d, c] + 
       2204941021339460840823134617898670633600000000000000*Sqrt[19]*
        E^(((24*I)*d*Pi)/c)*t*G[-15*d, -14*d, c] + 
       1234954843607203556115029977315310169600000000000000*Sqrt[34]*
        E^(((26*I)*d*Pi)/c)*t*G[-15*d, -14*d, c] + 
       7026353142707956610073442344955651123200000000000000*
        E^(((28*I)*d*Pi)/c)*t*G[-15*d, -14*d, c] + 
       424950776091685998924624563138621079552000000000000*
        E^(((22*I)*d*Pi)/c)*t^2*G[-15*d, -14*d, c] + 
       2970135294541882217527208376554767253376000000000000*Sqrt[19]*
        E^(((24*I)*d*Pi)/c)*t^2*G[-15*d, -14*d, c] + 
       1954127011127809758892351563220489622016000000000000*Sqrt[34]*
        E^(((26*I)*d*Pi)/c)*t^2*G[-15*d, -14*d, c] + 
       9419678233336122121471766777562113943552000000000000*
        E^(((28*I)*d*Pi)/c)*t^2*G[-15*d, -14*d, c] + 
       203319936997638085994513060113192216166400000000000*
        E^(((22*I)*d*Pi)/c)*t^3*G[-15*d, -14*d, c] + 
       2257428897659396783280867212570482692403200000000000*Sqrt[19]*
        E^(((24*I)*d*Pi)/c)*t^3*G[-15*d, -14*d, c] + 
       1746319037675312364318481005573692453683200000000000*Sqrt[34]*
        E^(((26*I)*d*Pi)/c)*t^3*G[-15*d, -14*d, c] + 
       7054374323210064386269529853226798123622400000000000*
        E^(((28*I)*d*Pi)/c)*t^3*G[-15*d, -14*d, c] + 
       62503180834862519343938492254838021160960000000000*E^(((22*I)*d*Pi)/c)*
        t^4*G[-15*d, -14*d, c] + 
       1100049365460711753306848313359785251348480000000000*Sqrt[19]*
        E^(((24*I)*d*Pi)/c)*t^4*G[-15*d, -14*d, c] + 
       995123815651057766094363692065646353121280000000000*Sqrt[34]*
        E^(((26*I)*d*Pi)/c)*t^4*G[-15*d, -14*d, c] + 
       3371570750375205598079773931498497582325760000000000*
        E^(((28*I)*d*Pi)/c)*t^4*G[-15*d, -14*d, c] + 
       13129325588005040987763379950191690907648000000000*E^(((22*I)*d*Pi)/c)*
        t^5*G[-15*d, -14*d, c] + 
       368372108926193189079024382132533104308224000000000*Sqrt[19]*
        E^(((24*I)*d*Pi)/c)*t^5*G[-15*d, -14*d, c] + 
       385745943703828128145579469591515671035904000000000*Sqrt[34]*
        E^(((26*I)*d*Pi)/c)*t^5*G[-15*d, -14*d, c] + 
       1105403387051956956963806300945771734622208000000000*
        E^(((28*I)*d*Pi)/c)*t^5*G[-15*d, -14*d, c] + 
       1952395939903108063731562420184574590976000000000*E^(((22*I)*d*Pi)/c)*
        t^6*G[-15*d, -14*d, c] + 
       88332166001712256948625839355287557255168000000000*Sqrt[19]*
        E^(((24*I)*d*Pi)/c)*t^6*G[-15*d, -14*d, c] + 
       105636989471096628329903559209541802917888000000000*Sqrt[34]*
        E^(((26*I)*d*Pi)/c)*t^6*G[-15*d, -14*d, c] + 
       259492215120875066142817754562355400073216000000000*
        E^(((28*I)*d*Pi)/c)*t^6*G[-15*d, -14*d, c] + 
       209789552413093627075590819805754598359040000000*E^(((22*I)*d*Pi)/c)*
        t^7*G[-15*d, -14*d, c] + 
       15537767116409624538392884189909262566686720000000*Sqrt[19]*
        E^(((24*I)*d*Pi)/c)*t^7*G[-15*d, -14*d, c] + 
       20887024782623194707000468663496459230904320000000*Sqrt[34]*
        E^(((26*I)*d*Pi)/c)*t^7*G[-15*d, -14*d, c] + 
       44728821543744133169497077486255636063191040000000*E^(((28*I)*d*Pi)/c)*
        t^7*G[-15*d, -14*d, c] + 
       16452115461432945374628371948913637195776000000*E^(((22*I)*d*Pi)/c)*
        t^8*G[-15*d, -14*d, c] + 
       2028377750537187392491427523562101798862848000000*Sqrt[19]*
        E^(((24*I)*d*Pi)/c)*t^8*G[-15*d, -14*d, c] + 
       3012113207520135471472188210377536378503168000000*Sqrt[34]*
        E^(((26*I)*d*Pi)/c)*t^8*G[-15*d, -14*d, c] + 
       5731997854608240264047250696523833936838656000000*E^(((28*I)*d*Pi)/c)*
        t^8*G[-15*d, -14*d, c] + 
       941039640224450182767844176388112882073600000*E^(((22*I)*d*Pi)/c)*t^9*
        G[-15*d, -14*d, c] + 196616306433601799601962269235876457401548800000*
        Sqrt[19]*E^(((24*I)*d*Pi)/c)*t^9*G[-15*d, -14*d, c] + 
       316719615703972830416299160376181907049676800000*Sqrt[34]*
        E^(((26*I)*d*Pi)/c)*t^9*G[-15*d, -14*d, c] + 
       546735396130975166272209103945976132508057600000*E^(((28*I)*d*Pi)/c)*
        t^9*G[-15*d, -14*d, c] + 38650357422397324650775845835697805066240000*
        E^(((22*I)*d*Pi)/c)*t^10*G[-15*d, -14*d, c] + 
       13988124549427910155735211397063311747973120000*Sqrt[19]*
        E^(((24*I)*d*Pi)/c)*t^10*G[-15*d, -14*d, c] + 
       23999296863680756200084124537310085140971520000*Sqrt[34]*
        E^(((26*I)*d*Pi)/c)*t^10*G[-15*d, -14*d, c] + 
       38386816006394716743843947848892756829143040000*E^(((28*I)*d*Pi)/c)*
        t^10*G[-15*d, -14*d, c] + 1098048560400191658192342697204147814400000*
        E^(((22*I)*d*Pi)/c)*t^11*G[-15*d, -14*d, c] + 
       710429559896231215533221463378160621977600000*Sqrt[19]*
        E^(((24*I)*d*Pi)/c)*t^11*G[-15*d, -14*d, c] + 
       1275326693765613333948861167496459190272000000*Sqrt[34]*
        E^(((26*I)*d*Pi)/c)*t^11*G[-15*d, -14*d, c] + 
       1930315017692680194019857584193576684748800000*E^(((28*I)*d*Pi)/c)*
        t^11*G[-15*d, -14*d, c] + 20469576310710442774025694661038204518400*
        E^(((22*I)*d*Pi)/c)*t^12*G[-15*d, -14*d, c] + 
       24399195312314634245563489193725942510387200*Sqrt[19]*
        E^(((24*I)*d*Pi)/c)*t^12*G[-15*d, -14*d, c] + 
       45069519676708663082381716084354532455219200*Sqrt[34]*
        E^(((26*I)*d*Pi)/c)*t^12*G[-15*d, -14*d, c] + 
       65865423958000131735570654172609337779814400*E^(((28*I)*d*Pi)/c)*t^12*
        G[-15*d, -14*d, c] + 254431900021794253494006776851039518720*
        E^(((22*I)*d*Pi)/c)*t^13*G[-15*d, -14*d, c] + 
       507862570328918244980339338139204856053760*Sqrt[19]*
        E^(((24*I)*d*Pi)/c)*t^13*G[-15*d, -14*d, c] + 
       950745325517321826825809668408700420751360*Sqrt[34]*
        E^(((26*I)*d*Pi)/c)*t^13*G[-15*d, -14*d, c] + 
       1366691671291395440062051723535474774507520*E^(((28*I)*d*Pi)/c)*t^13*
        G[-15*d, -14*d, c] + 2423160952588516699942921684295614464*
        E^(((22*I)*d*Pi)/c)*t^14*G[-15*d, -14*d, c] + 
       4836786384084935666479422267992427200512*Sqrt[19]*E^(((24*I)*d*Pi)/c)*
        t^14*G[-15*d, -14*d, c] + 9054717385879255493579139699130480197632*
        Sqrt[34]*E^(((26*I)*d*Pi)/c)*t^14*G[-15*d, -14*d, c] + 
       13016111155156147048210016414623569281024*E^(((28*I)*d*Pi)/c)*t^14*
        G[-15*d, -14*d, c] + 
       2468133770098570831660815844395180792396240234375000*
        E^(((24*I)*d*Pi)/c)*G[-15*d, -13*d, c] + 
       222085903489310028090001575935196949416503906250000*Sqrt[109]*
        E^(((26*I)*d*Pi)/c)*G[-15*d, -13*d, c] + 
       2116752053591106528057466670018025811032714843750000*
        E^(((28*I)*d*Pi)/c)*G[-15*d, -13*d, c] + 
       6835588325468321831832245840772122268389575195312500*
        E^(((24*I)*d*Pi)/c)*t*G[-15*d, -13*d, c] + 
       809973369512793582705105209998534992416748046875000*Sqrt[109]*
        E^(((26*I)*d*Pi)/c)*t*G[-15*d, -13*d, c] + 
       7479254676663032571551463998805110981131787109375000*
        E^(((28*I)*d*Pi)/c)*t*G[-15*d, -13*d, c] + 
       7939782418835712901234537542630122640240618164062500*
        E^(((24*I)*d*Pi)/c)*t^2*G[-15*d, -13*d, c] + 
       1243209860701471650087744686580202374980654296875000*Sqrt[109]*
        E^(((26*I)*d*Pi)/c)*t^2*G[-15*d, -13*d, c] + 
       10892859463014727144832258652647382024821551025390625*
        E^(((28*I)*d*Pi)/c)*t^2*G[-15*d, -13*d, c] + 
       5238916382376693156449254413611751626796885351562500*
        E^(((24*I)*d*Pi)/c)*t^3*G[-15*d, -13*d, c] + 
       1079401014171632565469225713230180960946416015625000*Sqrt[109]*
        E^(((26*I)*d*Pi)/c)*t^3*G[-15*d, -13*d, c] + 
       8900977050395237578471984399998406105461175927734375*
        E^(((28*I)*d*Pi)/c)*t^3*G[-15*d, -13*d, c] + 
       2226598965306388654029792188604168002437197304687500*
        E^(((24*I)*d*Pi)/c)*t^4*G[-15*d, -13*d, c] + 
       598781510154747095285755916645189699882049609375000*Sqrt[109]*
        E^(((26*I)*d*Pi)/c)*t^4*G[-15*d, -13*d, c] + 
       4641698889959461313958153733286783373689351425781250*
        E^(((28*I)*d*Pi)/c)*t^4*G[-15*d, -13*d, c] + 
       652035738369272174532837659467934501574844054687500*
        E^(((24*I)*d*Pi)/c)*t^5*G[-15*d, -13*d, c] + 
       226528470619375176882786003937152009707776640625000*Sqrt[109]*
        E^(((26*I)*d*Pi)/c)*t^5*G[-15*d, -13*d, c] + 
       1655596110934105345066169254482410996818877449218750*
        E^(((28*I)*d*Pi)/c)*t^5*G[-15*d, -13*d, c] + 
       136935184443219709853712528144068189434330101562500*
        E^(((24*I)*d*Pi)/c)*t^6*G[-15*d, -13*d, c] + 
       60723549849983896086325333610547228663450234375000*Sqrt[109]*
        E^(((26*I)*d*Pi)/c)*t^6*G[-15*d, -13*d, c] + 
       420658747186205649643841151911383023491278365234375*
        E^(((28*I)*d*Pi)/c)*t^6*G[-15*d, -13*d, c] + 
       21131729026598909190870544516465412243368004062500*E^(((24*I)*d*Pi)/c)*
        t^7*G[-15*d, -13*d, c] + 
       11790569509639923647201700973536393375710896875000*Sqrt[109]*
        E^(((26*I)*d*Pi)/c)*t^7*G[-15*d, -13*d, c] + 
       77941652174340412868362488821096989019595330703125*E^(((28*I)*d*Pi)/c)*
        t^7*G[-15*d, -13*d, c] + 
       2429000183117894526502157509109688689193734437500*E^(((24*I)*d*Pi)/c)*
        t^8*G[-15*d, -13*d, c] + 
       1675198607256326544669431597526921496450130625000*Sqrt[109]*
        E^(((26*I)*d*Pi)/c)*t^8*G[-15*d, -13*d, c] + 
       10646043285874467132764676101946421845109285875000*E^(((28*I)*d*Pi)/c)*
        t^8*G[-15*d, -13*d, c] + 
       208892439398557765875127901829547770597255412500*E^(((24*I)*d*Pi)/c)*
        t^9*G[-15*d, -13*d, c] + 
       174092413951704448845363647952060067475069625000*Sqrt[109]*
        E^(((26*I)*d*Pi)/c)*t^9*G[-15*d, -13*d, c] + 
       1071777428898295743786078514344179669563352025000*E^(((28*I)*d*Pi)/c)*
        t^9*G[-15*d, -13*d, c] + 
       13362375988019571070164167844817803637495627500*E^(((24*I)*d*Pi)/c)*
        t^10*G[-15*d, -13*d, c] + 
       13076508993738258136501713100043916303585975000*Sqrt[109]*
        E^(((26*I)*d*Pi)/c)*t^10*G[-15*d, -13*d, c] + 
       78572118560682262873206197782371235114073131875*E^(((28*I)*d*Pi)/c)*
        t^10*G[-15*d, -13*d, c] + 
       622578958536361914325628027568970407837787500*E^(((24*I)*d*Pi)/c)*t^11*
        G[-15*d, -13*d, c] + 690651504795490252091988294373611975478125000*
        Sqrt[109]*E^(((26*I)*d*Pi)/c)*t^11*G[-15*d, -13*d, c] + 
       4079015256129148223273342397437013319694015625*E^(((28*I)*d*Pi)/c)*
        t^11*G[-15*d, -13*d, c] + 
       20137297311099950803198509944819239250736900*E^(((24*I)*d*Pi)/c)*t^12*
        G[-15*d, -13*d, c] + 24315601718253830640684341926557736943151000*
        Sqrt[109]*E^(((26*I)*d*Pi)/c)*t^12*G[-15*d, -13*d, c] + 
       142072223454997114636959895335298181878802850*E^(((28*I)*d*Pi)/c)*t^12*
        G[-15*d, -13*d, c] + 406761640841926036910166792295644828967020*
        E^(((24*I)*d*Pi)/c)*t^13*G[-15*d, -13*d, c] + 
       512052187982001540365676061202251059625800*Sqrt[109]*
        E^(((26*I)*d*Pi)/c)*t^13*G[-15*d, -13*d, c] + 
       2976917899083963109077965190680281384409655*E^(((28*I)*d*Pi)/c)*t^13*
        G[-15*d, -13*d, c] + 3873920388970724161049207545672807894924*
        E^(((24*I)*d*Pi)/c)*t^14*G[-15*d, -13*d, c] + 
       4876687504590490860625486297164295805960*Sqrt[109]*E^(((26*I)*d*Pi)/c)*
        t^14*G[-15*d, -13*d, c] + 28351599038894886753123478006478870327711*
        E^(((28*I)*d*Pi)/c)*t^14*G[-15*d, -13*d, c] + 
       307093696568971297748998178104465920000000000000000*Sqrt[6]*
        E^(((24*I)*d*Pi)/c)*G[-15*d, -12*d, c] + 
       627402173383343515057243472356577280000000000000000*Sqrt[21]*
        E^(((26*I)*d*Pi)/c)*G[-15*d, -12*d, c] + 
       2248740863529948353868676697633587200000000000000000*
        E^(((28*I)*d*Pi)/c)*G[-15*d, -12*d, c] + 
       675040865751293605385525055817703884800000000000000*Sqrt[6]*
        E^(((24*I)*d*Pi)/c)*t*G[-15*d, -12*d, c] + 
       2133288749687369757093537362009183232000000000000000*Sqrt[21]*
        E^(((26*I)*d*Pi)/c)*t*G[-15*d, -12*d, c] + 
       8204890701782402782345663308473617612800000000000000*
        E^(((28*I)*d*Pi)/c)*t*G[-15*d, -12*d, c] + 
       636261167043663418298825938434515724288000000000000*Sqrt[6]*
        E^(((24*I)*d*Pi)/c)*t^2*G[-15*d, -12*d, c] + 
       3033839080062545191693227803456190074880000000000000*Sqrt[21]*
        E^(((26*I)*d*Pi)/c)*t^2*G[-15*d, -12*d, c] + 
       12438493610941753033942734197997434830848000000000000*
        E^(((28*I)*d*Pi)/c)*t^2*G[-15*d, -12*d, c] + 
       345443949252966011544370950334227123609600000000000*Sqrt[6]*
        E^(((24*I)*d*Pi)/c)*t^3*G[-15*d, -12*d, c] + 
       2440316529641342725665042040431804149760000000000000*Sqrt[21]*
        E^(((26*I)*d*Pi)/c)*t^3*G[-15*d, -12*d, c] + 
       10621964000087459513620433841656958654873600000000000*
        E^(((28*I)*d*Pi)/c)*t^3*G[-15*d, -12*d, c] + 
       121814282547415608241404078076637344112640000000000*Sqrt[6]*
        E^(((24*I)*d*Pi)/c)*t^4*G[-15*d, -12*d, c] + 
       1258977049907612951681461805356550648217600000000000*Sqrt[21]*
        E^(((26*I)*d*Pi)/c)*t^4*G[-15*d, -12*d, c] + 
       5794984361293790935246810487504598246359040000000000*
        E^(((28*I)*d*Pi)/c)*t^4*G[-15*d, -12*d, c] + 
       29710426433732591052086356045685578555392000000000*Sqrt[6]*
        E^(((24*I)*d*Pi)/c)*t^5*G[-15*d, -12*d, c] + 
       445752584077906518326339514961418276290560000000000*Sqrt[21]*
        E^(((26*I)*d*Pi)/c)*t^5*G[-15*d, -12*d, c] + 
       2159762810908736803989892682739195473559552000000000*
        E^(((28*I)*d*Pi)/c)*t^5*G[-15*d, -12*d, c] + 
       5193288630870583437424342228032118185984000000000*Sqrt[6]*
        E^(((24*I)*d*Pi)/c)*t^6*G[-15*d, -12*d, c] + 
       112692467171082408830256471642771975290880000000000*Sqrt[21]*
        E^(((26*I)*d*Pi)/c)*t^6*G[-15*d, -12*d, c] + 
       571664672144944097463508717463111177601024000000000*
        E^(((28*I)*d*Pi)/c)*t^6*G[-15*d, -12*d, c] + 
       663080362776044579643568144992450442690560000000*Sqrt[6]*
        E^(((24*I)*d*Pi)/c)*t^7*G[-15*d, -12*d, c] + 
       20810487223306938844431499690579561434316800000000*Sqrt[21]*
        E^(((26*I)*d*Pi)/c)*t^7*G[-15*d, -12*d, c] + 
       109861027910341052626454029724314516806696960000000*
        E^(((28*I)*d*Pi)/c)*t^7*G[-15*d, -12*d, c] + 
       62288902456771235891768791089168015949824000000*Sqrt[6]*
        E^(((24*I)*d*Pi)/c)*t^8*G[-15*d, -12*d, c] + 
       2836274144857200072507789414344212058603520000000*Sqrt[21]*
        E^(((26*I)*d*Pi)/c)*t^8*G[-15*d, -12*d, c] + 
       15482595606597074917939766720872042016538624000000*E^(((28*I)*d*Pi)/c)*
        t^8*G[-15*d, -12*d, c] + 
       4295560823876198126995299268729638381158400000*Sqrt[6]*
        E^(((24*I)*d*Pi)/c)*t^9*G[-15*d, -12*d, c] + 
       285134018355036526659980749948821105672192000000*Sqrt[21]*
        E^(((26*I)*d*Pi)/c)*t^9*G[-15*d, -12*d, c] + 
       1599032657556654796666113737230165880497766400000*E^(((28*I)*d*Pi)/c)*
        t^9*G[-15*d, -12*d, c] + 
       215420451544301261215855308392073485352960000*Sqrt[6]*
        E^(((24*I)*d*Pi)/c)*t^10*G[-15*d, -12*d, c] + 
       20884298801016303212648251639441757228236800000*Sqrt[21]*
        E^(((26*I)*d*Pi)/c)*t^10*G[-15*d, -12*d, c] + 
       119560343615153744805956779714273206872309760000*E^(((28*I)*d*Pi)/c)*
        t^10*G[-15*d, -12*d, c] + 7752400401069542937676455863424280166400000*
        Sqrt[6]*E^(((24*I)*d*Pi)/c)*t^11*G[-15*d, -12*d, c] + 
       1083578848915216197641455084952811995136000000*Sqrt[21]*
        E^(((26*I)*d*Pi)/c)*t^11*G[-15*d, -12*d, c] + 
       6294881108659131547093147654015631858073600000*E^(((28*I)*d*Pi)/c)*
        t^11*G[-15*d, -12*d, c] + 197339204059278715328091027644423444889600*
        Sqrt[6]*E^(((24*I)*d*Pi)/c)*t^12*G[-15*d, -12*d, c] + 
       37728464898154178447783520868657212162048000*Sqrt[21]*
        E^(((26*I)*d*Pi)/c)*t^12*G[-15*d, -12*d, c] + 
       221194279605426922970367561006016544479641600*E^(((28*I)*d*Pi)/c)*t^12*
        G[-15*d, -12*d, c] + 3421582210005313313453585170794471751680*Sqrt[6]*
        E^(((24*I)*d*Pi)/c)*t^13*G[-15*d, -12*d, c] + 
       790421535698687132533012578880799008358400*Sqrt[21]*
        E^(((26*I)*d*Pi)/c)*t^13*G[-15*d, -12*d, c] + 
       4653881728488646673586301824453284494049280*E^(((28*I)*d*Pi)/c)*t^13*
        G[-15*d, -12*d, c] + 32586497238145841080510334959947350016*Sqrt[6]*
        E^(((24*I)*d*Pi)/c)*t^14*G[-15*d, -12*d, c] + 
       7527824149511306024123929322674276270080*Sqrt[21]*E^(((26*I)*d*Pi)/c)*
        t^14*G[-15*d, -12*d, c] + 44322683128463301653202874518602709467136*
        E^(((28*I)*d*Pi)/c)*t^14*G[-15*d, -12*d, c] + 
       58055445990437605391944861960321175537109375000*E^(((24*I)*d*Pi)/c)*
        G[-15*d, -11*d, c] + 
       388779547768585947096049650030535577087402343750000*Sqrt[61]*
        E^(((26*I)*d*Pi)/c)*G[-15*d, -11*d, c] + 
       2521476961451937525108828051251610758393554687500000*
        E^(((28*I)*d*Pi)/c)*G[-15*d, -11*d, c] + 
       96559035753197162398012857460150746020507812500*E^(((24*I)*d*Pi)/c)*t*
        G[-15*d, -11*d, c] + 
       1188342604929291073961006338245855463750048828125000*Sqrt[61]*
        E^(((26*I)*d*Pi)/c)*t*G[-15*d, -11*d, c] + 
       9308407956758740339325517040485422320320117187500000*
        E^(((28*I)*d*Pi)/c)*t*G[-15*d, -11*d, c] + 
       63627954859945677758292542409195354934570312500*E^(((24*I)*d*Pi)/c)*
        t^2*G[-15*d, -11*d, c] + 
       1521118989064182280653931870321272011245798828125000*Sqrt[61]*
        E^(((26*I)*d*Pi)/c)*t^2*G[-15*d, -11*d, c] + 
       14320170860748426089536906285486832537057445556640625*
        E^(((28*I)*d*Pi)/c)*t^2*G[-15*d, -11*d, c] + 
       22190084436301257609151309365271672670507812500*E^(((24*I)*d*Pi)/c)*
        t^3*G[-15*d, -11*d, c] + 
       1106341707746901217689391154702246135134843359375000*Sqrt[61]*
        E^(((26*I)*d*Pi)/c)*t^3*G[-15*d, -11*d, c] + 
       12415310741927856308165161447395500800153964208984375*
        E^(((28*I)*d*Pi)/c)*t^3*G[-15*d, -11*d, c] + 
       4559746738968706650212594221958022742617187500*E^(((24*I)*d*Pi)/c)*t^4*
        G[-15*d, -11*d, c] + 
       519297285492290959817773345521588934802857265625000*Sqrt[61]*
        E^(((26*I)*d*Pi)/c)*t^4*G[-15*d, -11*d, c] + 
       6870603750223778545766482045829251376184208535156250*
        E^(((28*I)*d*Pi)/c)*t^4*G[-15*d, -11*d, c] + 
       575656296934669295949547555078829541867187500*E^(((24*I)*d*Pi)/c)*t^5*
        G[-15*d, -11*d, c] + 
       168472613258709512485808901722304867696846984375000*Sqrt[61]*
        E^(((26*I)*d*Pi)/c)*t^5*G[-15*d, -11*d, c] + 
       2593411735692044314973226862250837403232941808593750*
        E^(((28*I)*d*Pi)/c)*t^5*G[-15*d, -11*d, c] + 
       44819504375795119912835575083673466507812500*E^(((24*I)*d*Pi)/c)*t^6*
        G[-15*d, -11*d, c] + 
       39335036903660816829346009727913283444286390625000*Sqrt[61]*
        E^(((26*I)*d*Pi)/c)*t^6*G[-15*d, -11*d, c] + 
       693981516531239351609496969825651839635326146484375*
        E^(((28*I)*d*Pi)/c)*t^6*G[-15*d, -11*d, c] + 
       2100340123824021977037149291400153347812500*E^(((24*I)*d*Pi)/c)*t^7*
        G[-15*d, -11*d, c] + 
       6766554640473033372605089023322050732674368125000*Sqrt[61]*
        E^(((26*I)*d*Pi)/c)*t^7*G[-15*d, -11*d, c] + 
       134583550243691106703172173236853350659616623203125*
        E^(((28*I)*d*Pi)/c)*t^7*G[-15*d, -11*d, c] + 
       57625007912988898674338295821406629437500*E^(((24*I)*d*Pi)/c)*t^8*
        G[-15*d, -11*d, c] + 867229481304802935176790359776460848692330375000*
        Sqrt[61]*E^(((26*I)*d*Pi)/c)*t^8*G[-15*d, -11*d, c] + 
       19105971511577680249152701236900870859644423500000*E^(((28*I)*d*Pi)/c)*
        t^8*G[-15*d, -11*d, c] + 1015800829814570733327455397890466412500*
        E^(((24*I)*d*Pi)/c)*t^9*G[-15*d, -11*d, c] + 
       82822762288163669458992164066925942278028975000*Sqrt[61]*
        E^(((26*I)*d*Pi)/c)*t^9*G[-15*d, -11*d, c] + 
       1984519668892347166990712700358741693547735100000*E^(((28*I)*d*Pi)/c)*
        t^9*G[-15*d, -11*d, c] + 14244090782057286273886500939779077500*
        E^(((24*I)*d*Pi)/c)*t^10*G[-15*d, -11*d, c] + 
       5824686112994065996971942307344170533114065000*Sqrt[61]*
        E^(((26*I)*d*Pi)/c)*t^10*G[-15*d, -11*d, c] + 
       149013128761598284896705964779703969027691611875*E^(((28*I)*d*Pi)/c)*
        t^10*G[-15*d, -11*d, c] + 25481935088215287389732920988137500*
        E^(((24*I)*d*Pi)/c)*t^11*G[-15*d, -11*d, c] + 
       293347026259523100412169009662194409636875000*Sqrt[61]*
        E^(((26*I)*d*Pi)/c)*t^11*G[-15*d, -11*d, c] + 
       7868712476072381635835527341786298216497365625*E^(((28*I)*d*Pi)/c)*
        t^11*G[-15*d, -11*d, c] + 284493212218373039072237221620900*
        E^(((24*I)*d*Pi)/c)*t^12*G[-15*d, -11*d, c] + 
       10020341920698407897810499392055065754767400*Sqrt[61]*
        E^(((26*I)*d*Pi)/c)*t^12*G[-15*d, -11*d, c] + 
       276999283233713679419008633341468878176480650*E^(((28*I)*d*Pi)/c)*t^12*
        G[-15*d, -11*d, c] + 41864619295140556160146652220*
        E^(((24*I)*d*Pi)/c)*t^13*G[-15*d, -11*d, c] + 
       208028631317379012099410576281285985740920*Sqrt[61]*
        E^(((26*I)*d*Pi)/c)*t^13*G[-15*d, -11*d, c] + 
       5832896757251914363034273387673812245943895*E^(((28*I)*d*Pi)/c)*t^13*
        G[-15*d, -11*d, c] + 398710659953719582477587164*E^(((24*I)*d*Pi)/c)*
        t^14*G[-15*d, -11*d, c] + 1981225060165514400946767393155104626104*
        Sqrt[61]*E^(((26*I)*d*Pi)/c)*t^14*G[-15*d, -11*d, c] + 
       55551397688113470124135937025464878532799*E^(((28*I)*d*Pi)/c)*t^14*
        G[-15*d, -11*d, c] + 
       682525112152614715941506921070000000000000000000000*Sqrt[10]*
        E^(((26*I)*d*Pi)/c)*G[-15*d, -10*d, c] + 
       2934518614223841896324223150000000000000000000000000*
        E^(((28*I)*d*Pi)/c)*G[-15*d, -10*d, c] + 
       1826294893865093339624473915077000000000000000000000*Sqrt[10]*
        E^(((26*I)*d*Pi)/c)*t*G[-15*d, -10*d, c] + 
       10734990605894553841271902882500000000000000000000000*
        E^(((28*I)*d*Pi)/c)*t*G[-15*d, -10*d, c] + 
       2076710285618513177880409698627000000000000000000000*Sqrt[10]*
        E^(((26*I)*d*Pi)/c)*t^2*G[-15*d, -10*d, c] + 
       16351646207435809043123557525500000000000000000000000*
        E^(((28*I)*d*Pi)/c)*t^2*G[-15*d, -10*d, c] + 
       1354992093378064744135558887148560000000000000000000*Sqrt[10]*
        E^(((26*I)*d*Pi)/c)*t^3*G[-15*d, -10*d, c] + 
       14026596736180661849642174043750000000000000000000000*
        E^(((28*I)*d*Pi)/c)*t^3*G[-15*d, -10*d, c] + 
       574070516814145319557755041755152000000000000000000*Sqrt[10]*
        E^(((26*I)*d*Pi)/c)*t^4*G[-15*d, -10*d, c] + 
       7679016874648006693455576858750000000000000000000000*
        E^(((28*I)*d*Pi)/c)*t^4*G[-15*d, -10*d, c] + 
       168727510676423445254252270141616000000000000000000*Sqrt[10]*
        E^(((26*I)*d*Pi)/c)*t^5*G[-15*d, -10*d, c] + 
       2868699991485938941550633163750000000000000000000000*
        E^(((28*I)*d*Pi)/c)*t^5*G[-15*d, -10*d, c] + 
       35778170709793951299332294347324800000000000000000*Sqrt[10]*
        E^(((26*I)*d*Pi)/c)*t^6*G[-15*d, -10*d, c] + 
       760414036529111274012842889750000000000000000000000*
        E^(((28*I)*d*Pi)/c)*t^6*G[-15*d, -10*d, c] + 
       5603979535464000899893095290880000000000000000000*Sqrt[10]*
        E^(((26*I)*d*Pi)/c)*t^7*G[-15*d, -10*d, c] + 
       146250770985143546354758125000000000000000000000000*
        E^(((28*I)*d*Pi)/c)*t^7*G[-15*d, -10*d, c] + 
       656589338155653455710010101248000000000000000000*Sqrt[10]*
        E^(((26*I)*d*Pi)/c)*t^8*G[-15*d, -10*d, c] + 
       20618724185790437988406125000000000000000000000000*E^(((28*I)*d*Pi)/c)*
        t^8*G[-15*d, -10*d, c] + 
       57715067156840865061514864640000000000000000000*Sqrt[10]*
        E^(((26*I)*d*Pi)/c)*t^9*G[-15*d, -10*d, c] + 
       2129780871412843187601562500000000000000000000000*E^(((28*I)*d*Pi)/c)*
        t^9*G[-15*d, -10*d, c] + 
       3775581352383948688667601715200000000000000000*Sqrt[10]*
        E^(((26*I)*d*Pi)/c)*t^10*G[-15*d, -10*d, c] + 
       159247989203888482084687500000000000000000000000*E^(((28*I)*d*Pi)/c)*
        t^10*G[-15*d, -10*d, c] + 
       179487810357955581926965248000000000000000000*Sqrt[10]*
        E^(((26*I)*d*Pi)/c)*t^11*G[-15*d, -10*d, c] + 
       8384280725631037500000000000000000000000000000*E^(((28*I)*d*Pi)/c)*
        t^11*G[-15*d, -10*d, c] + 5893031551891845890388787200000000000000000*
        Sqrt[10]*E^(((26*I)*d*Pi)/c)*t^12*G[-15*d, -10*d, c] + 
       294606773792808750000000000000000000000000000*E^(((28*I)*d*Pi)/c)*t^12*
        G[-15*d, -10*d, c] + 119960693781986512207872000000000000000000*
        Sqrt[10]*E^(((26*I)*d*Pi)/c)*t^13*G[-15*d, -10*d, c] + 
       6198403048110000000000000000000000000000000*E^(((28*I)*d*Pi)/c)*t^13*
        G[-15*d, -10*d, c] + 1142482797923681068646400000000000000000*
        Sqrt[10]*E^(((26*I)*d*Pi)/c)*t^14*G[-15*d, -10*d, c] + 
       59032409982000000000000000000000000000000*E^(((28*I)*d*Pi)/c)*t^14*
        G[-15*d, -10*d, c] + 
       142384582838328624763192273563347910314941406250000*Sqrt[21]*
        E^(((26*I)*d*Pi)/c)*G[-15*d, -9*d, c] + 
       3407650372723420257952473164849734834508056640625000*
        E^(((28*I)*d*Pi)/c)*G[-15*d, -9*d, c] + 
       327518736711524324977826935923879131612841796875000*Sqrt[21]*
        E^(((26*I)*d*Pi)/c)*t*G[-15*d, -9*d, c] + 
       12061603775690197564874017496635302688954467773437500*
        E^(((28*I)*d*Pi)/c)*t*G[-15*d, -9*d, c] + 
       325595496099870595033554156430115544638044921875000*Sqrt[21]*
        E^(((26*I)*d*Pi)/c)*t^2*G[-15*d, -9*d, c] + 
       17789057636860196267006717654296870148871016845703125*
        E^(((28*I)*d*Pi)/c)*t^2*G[-15*d, -9*d, c] + 
       187566831772780998488416301528876258549159765625000*Sqrt[21]*
        E^(((26*I)*d*Pi)/c)*t^3*G[-15*d, -9*d, c] + 
       14808448640018742504148572708620074443153440185546875*
        E^(((28*I)*d*Pi)/c)*t^3*G[-15*d, -9*d, c] + 
       70490546529843578328229340406398517403106484375000*Sqrt[21]*
        E^(((26*I)*d*Pi)/c)*t^4*G[-15*d, -9*d, c] + 
       7891931657555907063790776578255471472689374511718750*
        E^(((28*I)*d*Pi)/c)*t^4*G[-15*d, -9*d, c] + 
       18381549333314599964704845425003510477609015625000*Sqrt[21]*
        E^(((26*I)*d*Pi)/c)*t^5*G[-15*d, -9*d, c] + 
       2880040785047007846218247047297185208922234785156250*
        E^(((28*I)*d*Pi)/c)*t^5*G[-15*d, -9*d, c] + 
       3444076889194379522488962415172740785969984375000*Sqrt[21]*
        E^(((26*I)*d*Pi)/c)*t^6*G[-15*d, -9*d, c] + 
       748408112593875842372470545237656591562429873046875*
        E^(((28*I)*d*Pi)/c)*t^6*G[-15*d, -9*d, c] + 
       472785408832147493211094552966744778424886875000*Sqrt[21]*
        E^(((26*I)*d*Pi)/c)*t^7*G[-15*d, -9*d, c] + 
       141593822872521421436752949659619585831962916015625*
        E^(((28*I)*d*Pi)/c)*t^7*G[-15*d, -9*d, c] + 
       47994932637276377557806481914831573192641625000*Sqrt[21]*
        E^(((26*I)*d*Pi)/c)*t^8*G[-15*d, -9*d, c] + 
       19699251056575794868185181351828541360835441562500*E^(((28*I)*d*Pi)/c)*
        t^8*G[-15*d, -9*d, c] + 
       3610054818584127967004208326190167902080225000*Sqrt[21]*
        E^(((26*I)*d*Pi)/c)*t^9*G[-15*d, -9*d, c] + 
       2013860696301383981714653028815733417863089187500*E^(((28*I)*d*Pi)/c)*
        t^9*G[-15*d, -9*d, c] + 200401191939007575674288548791896842534215000*
        Sqrt[21]*E^(((26*I)*d*Pi)/c)*t^10*G[-15*d, -9*d, c] + 
       149421667613727092012568220068205024022350509375*E^(((28*I)*d*Pi)/c)*
        t^10*G[-15*d, -9*d, c] + 8121181694086300274893145080799471990925000*
        Sqrt[21]*E^(((26*I)*d*Pi)/c)*t^11*G[-15*d, -9*d, c] + 
       7824621872276605850680156099574115440758153125*E^(((28*I)*d*Pi)/c)*
        t^11*G[-15*d, -9*d, c] + 233801753966926679374898349946844387597400*
        Sqrt[21]*E^(((26*I)*d*Pi)/c)*t^12*G[-15*d, -9*d, c] + 
       274024909337547516800146070576331106587561750*E^(((28*I)*d*Pi)/c)*t^12*
        G[-15*d, -9*d, c] + 4417427748012684057725711594672315518920*Sqrt[21]*
        E^(((26*I)*d*Pi)/c)*t^13*G[-15*d, -9*d, c] + 
       5756451271146212191908714616169464667392275*E^(((28*I)*d*Pi)/c)*t^13*
        G[-15*d, -9*d, c] + 42070740457263657692625824711164909704*Sqrt[21]*
        E^(((26*I)*d*Pi)/c)*t^14*G[-15*d, -9*d, c] + 
       54823345439487735161035377296852044451355*E^(((28*I)*d*Pi)/c)*t^14*
        G[-15*d, -9*d, c] + 5246340913272180312081542883686400000000000000000*
        E^(((26*I)*d*Pi)/c)*G[-15*d, -8*d, c] + 
       3722275790626586579313515022243594240000000000000000*
        E^(((28*I)*d*Pi)/c)*G[-15*d, -8*d, c] + 
       10593626586641197965944918742389760000000000000000*E^(((26*I)*d*Pi)/c)*
        t*G[-15*d, -8*d, c] + 
       12505705408761929165339084554720247808000000000000000*
        E^(((28*I)*d*Pi)/c)*t*G[-15*d, -8*d, c] + 
       8937124793080643055345021779257958400000000000000*E^(((26*I)*d*Pi)/c)*
        t^2*G[-15*d, -8*d, c] + 
       17619994334189630627417034920030109696000000000000000*
        E^(((28*I)*d*Pi)/c)*t^2*G[-15*d, -8*d, c] + 
       4225215010927686741102756712210790400000000000000*E^(((26*I)*d*Pi)/c)*
        t^3*G[-15*d, -8*d, c] + 
       14105861587612210153964029475961855541248000000000000*
        E^(((28*I)*d*Pi)/c)*t^3*G[-15*d, -8*d, c] + 
       1257982918349474999761205598709106688000000000000*E^(((26*I)*d*Pi)/c)*
        t^4*G[-15*d, -8*d, c] + 
       7274591354725397888023257742170367878758400000000000*
        E^(((28*I)*d*Pi)/c)*t^4*G[-15*d, -8*d, c] + 
       250011042526582504422513871828652236800000000000*E^(((26*I)*d*Pi)/c)*
        t^5*G[-15*d, -8*d, c] + 
       2583315164737994442849435968778579455508480000000000*
        E^(((28*I)*d*Pi)/c)*t^5*G[-15*d, -8*d, c] + 
       34185383985118119416719984132376371200000000000*E^(((26*I)*d*Pi)/c)*
        t^6*G[-15*d, -8*d, c] + 
       656446779324357796891615833509682594447360000000000*
        E^(((28*I)*d*Pi)/c)*t^6*G[-15*d, -8*d, c] + 
       3262460522855232730406480527241723904000000000*E^(((26*I)*d*Pi)/c)*t^7*
        G[-15*d, -8*d, c] + 
       121968696253634160262350082010770428238233600000000*
        E^(((28*I)*d*Pi)/c)*t^7*G[-15*d, -8*d, c] + 
       218476451976089186795955198407383449600000000*E^(((26*I)*d*Pi)/c)*t^8*
        G[-15*d, -8*d, c] + 
       16727080870672382081106509900197691255685120000000*E^(((28*I)*d*Pi)/c)*
        t^8*G[-15*d, -8*d, c] + 10288591108693587343351624392247541760000000*
        E^(((26*I)*d*Pi)/c)*t^9*G[-15*d, -8*d, c] + 
       1691153214418098887065524450099883973541888000000*E^(((28*I)*d*Pi)/c)*
        t^9*G[-15*d, -8*d, c] + 340843414918446595334522099268255744000000*
        E^(((26*I)*d*Pi)/c)*t^10*G[-15*d, -8*d, c] + 
       124448015655132856037982952431878918268518400000*E^(((28*I)*d*Pi)/c)*
        t^10*G[-15*d, -8*d, c] + 7743985466714061309374819828760576000000*
        E^(((26*I)*d*Pi)/c)*t^11*G[-15*d, -8*d, c] + 
       6479494025823547009097618785035258062438400000*E^(((28*I)*d*Pi)/c)*
        t^11*G[-15*d, -8*d, c] + 104826909627673924147209320493219840000*
        E^(((26*I)*d*Pi)/c)*t^12*G[-15*d, -8*d, c] + 
       226109084288118883009654128233568452739072000*E^(((28*I)*d*Pi)/c)*t^12*
        G[-15*d, -8*d, c] + 577926974282595509016758637821952000*
        E^(((26*I)*d*Pi)/c)*t^13*G[-15*d, -8*d, c] + 
       4741990960720394004024359916576376986009600*E^(((28*I)*d*Pi)/c)*t^13*
        G[-15*d, -8*d, c] + 5504066421739004847778653693542400*
        E^(((26*I)*d*Pi)/c)*t^14*G[-15*d, -8*d, c] + 
       45161818673527561943089142062632161771520*E^(((28*I)*d*Pi)/c)*t^14*
        G[-15*d, -8*d, c] + 
       3590528997926514378259451279111545577340087890625000*
        E^(((28*I)*d*Pi)/c)*G[-15*d, -7*d, c] + 
       11369632193422043662155532573226375470884155273437500*
        E^(((28*I)*d*Pi)/c)*t*G[-15*d, -7*d, c] + 
       15277418078465114454741086975297013892277281494140625*
        E^(((28*I)*d*Pi)/c)*t^2*G[-15*d, -7*d, c] + 
       11773308285203563512700895237565160513207175537109375*
        E^(((28*I)*d*Pi)/c)*t^3*G[-15*d, -7*d, c] + 
       5888112409420314887990119191055021027064431933593750*
        E^(((28*I)*d*Pi)/c)*t^4*G[-15*d, -7*d, c] + 
       2039847420128138759545683710370436832544419238281250*
        E^(((28*I)*d*Pi)/c)*t^5*G[-15*d, -7*d, c] + 
       508139110794074586118622157841724502888336474609375*
        E^(((28*I)*d*Pi)/c)*t^6*G[-15*d, -7*d, c] + 
       92927327050912514638431538077746195764639395703125*E^(((28*I)*d*Pi)/c)*
        t^7*G[-15*d, -7*d, c] + 
       12586282872468743445958865910936077260815254062500*E^(((28*I)*d*Pi)/c)*
        t^8*G[-15*d, -7*d, c] + 
       1260357209039593910189533775682064316462902687500*E^(((28*I)*d*Pi)/c)*
        t^9*G[-15*d, -7*d, c] + 
       92088989918496840942543678253295988096004921875*E^(((28*I)*d*Pi)/c)*
        t^10*G[-15*d, -7*d, c] + 
       4770925782713073805848686801528939901896990625*E^(((28*I)*d*Pi)/c)*
        t^11*G[-15*d, -7*d, c] + 
       165972371107533697211427817925090679231180750*E^(((28*I)*d*Pi)/c)*t^12*
        G[-15*d, -7*d, c] + 3475756450244430407924723696317682471421975*
        E^(((28*I)*d*Pi)/c)*t^13*G[-15*d, -7*d, c] + 
       33102442383280289599283082822073166394495*E^(((28*I)*d*Pi)/c)*t^14*
        G[-15*d, -7*d, c] + 
       2881732585846502065141982897381882880000000000000000*
        E^(((28*I)*d*Pi)/c)*G[-15*d, -6*d, c] + 
       8665228456027738999212896668748014848000000000000000*
        E^(((28*I)*d*Pi)/c)*t*G[-15*d, -6*d, c] + 
       11201443634446399203021045943722363525120000000000000*
        E^(((28*I)*d*Pi)/c)*t^2*G[-15*d, -6*d, c] + 
       8379109889071348269074331529527807790080000000000000*
        E^(((28*I)*d*Pi)/c)*t^3*G[-15*d, -6*d, c] + 
       4094124928003738974776346703584919695974400000000000*
        E^(((28*I)*d*Pi)/c)*t^4*G[-15*d, -6*d, c] + 
       1392474034469165732729726202415476746403840000000000*
        E^(((28*I)*d*Pi)/c)*t^5*G[-15*d, -6*d, c] + 
       341845138549663701893696944542880037191680000000000*
        E^(((28*I)*d*Pi)/c)*t^6*G[-15*d, -6*d, c] + 
       61797979389220745768190650566368754620825600000000*E^(((28*I)*d*Pi)/c)*
        t^7*G[-15*d, -6*d, c] + 
       8294738280744161577853638106736711211417600000000*E^(((28*I)*d*Pi)/c)*
        t^8*G[-15*d, -6*d, c] + 
       824872966259824310265454062740388528586752000000*E^(((28*I)*d*Pi)/c)*
        t^9*G[-15*d, -6*d, c] + 
       59960855950493964740062001501585347982131200000*E^(((28*I)*d*Pi)/c)*
        t^10*G[-15*d, -6*d, c] + 
       3095291290448882982391908353245132672204800000*E^(((28*I)*d*Pi)/c)*
        t^11*G[-15*d, -6*d, c] + 
       107438510810337032624398037020961368178688000*E^(((28*I)*d*Pi)/c)*t^12*
        G[-15*d, -6*d, c] + 2247581088027846138052620505518424090214400*
        E^(((28*I)*d*Pi)/c)*t^13*G[-15*d, -6*d, c] + 
       21405534171693772743358290528746896097280*E^(((28*I)*d*Pi)/c)*t^14*
        G[-15*d, -6*d, c] + 
       1811006980533122637920865327361965179443359375000000*
        E^(((28*I)*d*Pi)/c)*G[-15*d, -5*d, c] + 
       5279246957212657825398037784034533500671386718750000*
        E^(((28*I)*d*Pi)/c)*t*G[-15*d, -5*d, c] + 
       6674956454949714362186775704498611271381378173828125*
        E^(((28*I)*d*Pi)/c)*t^2*G[-15*d, -5*d, c] + 
       4911455734873109699780586892819695174694061279296875*
        E^(((28*I)*d*Pi)/c)*t^3*G[-15*d, -5*d, c] + 
       2369687139191691746921138771758487820625305175781250*
        E^(((28*I)*d*Pi)/c)*t^4*G[-15*d, -5*d, c] + 
       798084715004500480705461851977116465568542480468750*
        E^(((28*I)*d*Pi)/c)*t^5*G[-15*d, -5*d, c] + 
       194420093891502897187637427331488311290740966796875*
        E^(((28*I)*d*Pi)/c)*t^6*G[-15*d, -5*d, c] + 
       34934564887460433052284552700223028659820556640625*E^(((28*I)*d*Pi)/c)*
        t^7*G[-15*d, -5*d, c] + 
       4666961165664221953516307757868766784667968750000*E^(((28*I)*d*Pi)/c)*
        t^8*G[-15*d, -5*d, c] + 
       462434396952937411445951775670051574707031250000*E^(((28*I)*d*Pi)/c)*
        t^9*G[-15*d, -5*d, c] + 
       33525016361792524652026517466008663177490234375*E^(((28*I)*d*Pi)/c)*
        t^10*G[-15*d, -5*d, c] + 
       1727389225979227464019701071083545684814453125*E^(((28*I)*d*Pi)/c)*
        t^11*G[-15*d, -5*d, c] + 59888121323019152484652474522590637207031250*
        E^(((28*I)*d*Pi)/c)*t^12*G[-15*d, -5*d, c] + 
       1252151006185468806700520217418670654296875*E^(((28*I)*d*Pi)/c)*t^13*
        G[-15*d, -5*d, c] + 11925247677956845778100192546844482421875*
        E^(((28*I)*d*Pi)/c)*t^14*G[-15*d, -5*d, c] + 
       825018286417825294095521431651614720000000000000000*
        E^(((28*I)*d*Pi)/c)*G[-15*d, -4*d, c] + 
       2403120508639514606729534301743874048000000000000000*
        E^(((28*I)*d*Pi)/c)*t*G[-15*d, -4*d, c] + 
       3038529672210233302915306623354525450240000000000000*
        E^(((28*I)*d*Pi)/c)*t^2*G[-15*d, -4*d, c] + 
       2236622769927617888250812385052613148672000000000000*
        E^(((28*I)*d*Pi)/c)*t^3*G[-15*d, -4*d, c] + 
       1079701585836953788574510797384212440678400000000000*
        E^(((28*I)*d*Pi)/c)*t^4*G[-15*d, -4*d, c] + 
       363837160800327480658373935177029962956800000000000*
        E^(((28*I)*d*Pi)/c)*t^5*G[-15*d, -4*d, c] + 
       88681781155712946596628200505468990259200000000000*E^(((28*I)*d*Pi)/c)*
        t^6*G[-15*d, -4*d, c] + 
       15942641364612537661694016489363556899225600000000*E^(((28*I)*d*Pi)/c)*
        t^7*G[-15*d, -4*d, c] + 
       2130691493850057261340570964207603055329280000000*E^(((28*I)*d*Pi)/c)*
        t^8*G[-15*d, -4*d, c] + 
       211195636474963677012060325138428944449536000000*E^(((28*I)*d*Pi)/c)*
        t^9*G[-15*d, -4*d, c] + 
       15315063971204103385918013393108553695232000000*E^(((28*I)*d*Pi)/c)*
        t^10*G[-15*d, -4*d, c] + 
       789264741556458538620603936379629679411200000*E^(((28*I)*d*Pi)/c)*t^11*
        G[-15*d, -4*d, c] + 27366897615808506563076203722420764278784000*
        E^(((28*I)*d*Pi)/c)*t^12*G[-15*d, -4*d, c] + 
       572224288501301556258548512354953540403200*E^(((28*I)*d*Pi)/c)*t^13*
        G[-15*d, -4*d, c] + 5449755128583824345319509641475748003840*
        E^(((28*I)*d*Pi)/c)*t^14*G[-15*d, -4*d, c] + 
       240501083635712016850187886616943143527832031250000*
        E^(((28*I)*d*Pi)/c)*G[-15*d, -3*d, c] + 
       723996594708256573073713027814142178004150390625000*
        E^(((28*I)*d*Pi)/c)*t*G[-15*d, -3*d, c] + 
       939151568134657449139859009430863327941124267578125*
        E^(((28*I)*d*Pi)/c)*t^2*G[-15*d, -3*d, c] + 
       705506517441805494546882942137520260338307373046875*
        E^(((28*I)*d*Pi)/c)*t^3*G[-15*d, -3*d, c] + 
       346205799460735769375336864165973172062455566406250*
        E^(((28*I)*d*Pi)/c)*t^4*G[-15*d, -3*d, c] + 
       118225896655558180760488325894507299259459121093750*
        E^(((28*I)*d*Pi)/c)*t^5*G[-15*d, -3*d, c] + 
       29128622906421223226367204294707275515419560546875*E^(((28*I)*d*Pi)/c)*
        t^6*G[-15*d, -3*d, c] + 
       5282174188975643973313983139517187160887369140625*E^(((28*I)*d*Pi)/c)*
        t^7*G[-15*d, -3*d, c] + 
       710825994104768494754323652154797805440533125000*E^(((28*I)*d*Pi)/c)*
        t^8*G[-15*d, -3*d, c] + 
       70834937140950068675155933945119079857693375000*E^(((28*I)*d*Pi)/c)*
        t^9*G[-15*d, -3*d, c] + 
       5157224606317981491637670947295632905608034375*E^(((28*I)*d*Pi)/c)*
        t^10*G[-15*d, -3*d, c] + 
       266526117302219934238444786425776946516103125*E^(((28*I)*d*Pi)/c)*t^11*
        G[-15*d, -3*d, c] + 9257784026669246977575258163009954331702250*
        E^(((28*I)*d*Pi)/c)*t^12*G[-15*d, -3*d, c] + 
       193734853024961467946437076323117587465675*E^(((28*I)*d*Pi)/c)*t^13*
        G[-15*d, -3*d, c] + 1845093838332966361394638822124929404435*
        E^(((28*I)*d*Pi)/c)*t^14*G[-15*d, -3*d, c] + 
       34866112952790685698716487498255360000000000000000*E^(((28*I)*d*Pi)/c)*
        G[-15*d, -2*d, c] + 
       111492706316222920461569832197627136000000000000000*
        E^(((28*I)*d*Pi)/c)*t*G[-15*d, -2*d, c] + 
       151955876535207551472671295676715427840000000000000*
        E^(((28*I)*d*Pi)/c)*t^2*G[-15*d, -2*d, c] + 
       118932360636016724560588683032751682560000000000000*
        E^(((28*I)*d*Pi)/c)*t^3*G[-15*d, -2*d, c] + 
       60392134526871691377254504349039732940800000000000*E^(((28*I)*d*Pi)/c)*
        t^4*G[-15*d, -2*d, c] + 
       21218067342882747948773715790687300730880000000000*E^(((28*I)*d*Pi)/c)*
        t^5*G[-15*d, -2*d, c] + 
       5351904841588625154348208270031138242560000000000*E^(((28*I)*d*Pi)/c)*
        t^6*G[-15*d, -2*d, c] + 
       989275213230905767378023557482699830067200000000*E^(((28*I)*d*Pi)/c)*
        t^7*G[-15*d, -2*d, c] + 
       135184830844809651611103001237529729433600000000*E^(((28*I)*d*Pi)/c)*
        t^8*G[-15*d, -2*d, c] + 
       13633463301809926929398563715650809298944000000*E^(((28*I)*d*Pi)/c)*
        t^9*G[-15*d, -2*d, c] + 
       1001537417640133414028067389391926683238400000*E^(((28*I)*d*Pi)/c)*
        t^10*G[-15*d, -2*d, c] + 52086764185463594435321028252355500441600000*
        E^(((28*I)*d*Pi)/c)*t^11*G[-15*d, -2*d, c] + 
       1816374366001947935480486314769997889536000*E^(((28*I)*d*Pi)/c)*t^12*
        G[-15*d, -2*d, c] + 38081001283662126412965039342545063116800*
        E^(((28*I)*d*Pi)/c)*t^13*G[-15*d, -2*d, c] + 
       362676202701544061075857517548048220160*E^(((28*I)*d*Pi)/c)*t^14*
        G[-15*d, -2*d, c] + 1482359824813596310291009168711129603271484375000*
        E^(((28*I)*d*Pi)/c)*G[-15*d, -d, c] + 
       4888320042323160612412532447468687592407226562500*E^(((28*I)*d*Pi)/c)*
        t*G[-15*d, -d, c] + 6837337138184314203447314728903113036383056640625*
        E^(((28*I)*d*Pi)/c)*t^2*G[-15*d, -d, c] + 
       5469677253009369172767421545009118167214599609375*E^(((28*I)*d*Pi)/c)*
        t^3*G[-15*d, -d, c] + 
       2828911937505478062088634034672289289381542968750*E^(((28*I)*d*Pi)/c)*
        t^4*G[-15*d, -d, c] + 
       1009260366300892212361431777604412314497597656250*E^(((28*I)*d*Pi)/c)*
        t^5*G[-15*d, -d, c] + 
       257813864091759340792107296596953684264287109375*E^(((28*I)*d*Pi)/c)*
        t^6*G[-15*d, -d, c] + 48149810066502811629889074478173548078201953125*
        E^(((28*I)*d*Pi)/c)*t^7*G[-15*d, -d, c] + 
       6634112147264881302718621151016921105807187500*E^(((28*I)*d*Pi)/c)*t^8*
        G[-15*d, -d, c] + 673349715813367704241766843870399729555062500*
        E^(((28*I)*d*Pi)/c)*t^9*G[-15*d, -d, c] + 
       49702266761129894521152510837365166767971875*E^(((28*I)*d*Pi)/c)*t^10*
        G[-15*d, -d, c] + 2593513447591240703167086362062690061690625*
        E^(((28*I)*d*Pi)/c)*t^11*G[-15*d, -d, c] + 
       90629642869143336174918983896920407397750*E^(((28*I)*d*Pi)/c)*t^12*
        G[-15*d, -d, c] + 1901933131839883607718161432020562941575*
        E^(((28*I)*d*Pi)/c)*t^13*G[-15*d, -d, c] + 
       18113648874665558168744394590672028015*E^(((28*I)*d*Pi)/c)*t^14*
        G[-15*d, -d, c]))/(c^5*E^(((28*I)*d*Pi)/c))
 
DResC[16] = 
    ((-1/32359349019397591435538520783866148854774781454162329600000000*I)*
      Pi^2*(8 + t)*(221913225988028751134907083320669316404309398021734400*
        G[-16*d, -31*d, c] + 
       718975287413829902682790809990960116278190469336268800*t*
        G[-16*d, -31*d, c] + 
       982916981562380442280683163532622834101345090776596480*t^2*
        G[-16*d, -31*d, c] + 
       764800169396774614202236292924386836790866168061624320*t^3*
        G[-16*d, -31*d, c] + 
       382945680894173180260927943332772729082998867896565760*t^4*
        G[-16*d, -31*d, c] + 
       131678710609474571438018988146037453640279868603105280*t^5*
        G[-16*d, -31*d, c] + 
       32282843496510675988278451130946736935782123380408320*t^6*
        G[-16*d, -31*d, c] + 
       5763415513634688300333122577141908971259792594042880*t^7*
        G[-16*d, -31*d, c] + 
       756268354353607765131820192579385950770868298711040*t^8*
        G[-16*d, -31*d, c] + 
       72855323194774851453626142125192084150360494571520*t^9*
        G[-16*d, -31*d, c] + 
       5088409902311708940016543022039849559803284684800*t^10*
        G[-16*d, -31*d, c] + 250540042716532159645895021655194646508975042560*
        t^11*G[-16*d, -31*d, c] + 
       8240928872949056680911378758501248311775822080*t^12*
        G[-16*d, -31*d, c] + 162436637345726346671153046622874156076173040*
        t^13*G[-16*d, -31*d, c] + 1450327119158270952421009344847090679251545*
        t^14*G[-16*d, -31*d, c] + 
       5229215721545042441205064031313186986515485400498176000*
        E^(((2*I)*d*Pi)/c)*G[-16*d, -30*d, c] + 
       16441046410992165975899936011704327649148873515991040000*
        E^(((2*I)*d*Pi)/c)*t*G[-16*d, -30*d, c] + 
       21906265243606689998360940744807112155273184094139187200*
        E^(((2*I)*d*Pi)/c)*t^2*G[-16*d, -30*d, c] + 
       16674939138526938567164913847363377038164471766109388800*
        E^(((2*I)*d*Pi)/c)*t^3*G[-16*d, -30*d, c] + 
       8195247395266238304873339922923492659353645633398374400*
        E^(((2*I)*d*Pi)/c)*t^4*G[-16*d, -30*d, c] + 
       2774219314428581333612280035079842849166702787166208000*
        E^(((2*I)*d*Pi)/c)*t^5*G[-16*d, -30*d, c] + 
       671361578281272271619354266214393814643963099034419200*
        E^(((2*I)*d*Pi)/c)*t^6*G[-16*d, -30*d, c] + 
       118594169561512484199948740785467310042471152903782400*
        E^(((2*I)*d*Pi)/c)*t^7*G[-16*d, -30*d, c] + 
       15430733974009152807010311846007172517104639488819200*
        E^(((2*I)*d*Pi)/c)*t^8*G[-16*d, -30*d, c] + 
       1476810749992138039653760899866235214790429088153600*
        E^(((2*I)*d*Pi)/c)*t^9*G[-16*d, -30*d, c] + 
       102642856972066640471079082250833090762674851020800*E^(((2*I)*d*Pi)/c)*
        t^10*G[-16*d, -30*d, c] + 
       5036735005229276886050962087793915208267517132800*E^(((2*I)*d*Pi)/c)*
        t^11*G[-16*d, -30*d, c] + 
       165323774124477328504237916349148907587397222400*E^(((2*I)*d*Pi)/c)*
        t^12*G[-16*d, -30*d, c] + 
       3255513014038625796380972921191219927921459200*E^(((2*I)*d*Pi)/c)*t^13*
        G[-16*d, -30*d, c] + 29067080482487730324830115367778749356441600*
        E^(((2*I)*d*Pi)/c)*t^14*G[-16*d, -30*d, c] + 
       36488495335795917453770923794514081920566293866479616000*
        E^(((4*I)*d*Pi)/c)*G[-16*d, -29*d, c] + 
       107937459238138363219531732954996068212693511935361024000*
        E^(((4*I)*d*Pi)/c)*t*G[-16*d, -29*d, c] + 
       136746256036677661319992984863542400786916506959295283200*
        E^(((4*I)*d*Pi)/c)*t^2*G[-16*d, -29*d, c] + 
       99790321487838690720414888756826105551287854179129753600*
        E^(((4*I)*d*Pi)/c)*t^3*G[-16*d, -29*d, c] + 
       47338547648793768563965961424605236409982180398412595200*
        E^(((4*I)*d*Pi)/c)*t^4*G[-16*d, -29*d, c] + 
       15557820410296392003099363277680111808623823704765235200*
        E^(((4*I)*d*Pi)/c)*t^5*G[-16*d, -29*d, c] + 
       3673905354212470036213846335036513327835944570165657600*
        E^(((4*I)*d*Pi)/c)*t^6*G[-16*d, -29*d, c] + 
       636137464475282305798855943188094497242526183430553600*
        E^(((4*I)*d*Pi)/c)*t^7*G[-16*d, -29*d, c] + 
       81456446949999792537043185712391452486765761685094400*
        E^(((4*I)*d*Pi)/c)*t^8*G[-16*d, -29*d, c] + 
       7699418815083735488484581173999939728832178946048000*
        E^(((4*I)*d*Pi)/c)*t^9*G[-16*d, -29*d, c] + 
       530182924967087546123927142733217269119365873664000*E^(((4*I)*d*Pi)/c)*
        t^10*G[-16*d, -29*d, c] + 
       25847702452904351833740622801613093742959083008000*E^(((4*I)*d*Pi)/c)*
        t^11*G[-16*d, -29*d, c] + 
       844991009523601441814275647298584654196015776000*E^(((4*I)*d*Pi)/c)*
        t^12*G[-16*d, -29*d, c] + 
       16608003143437916640754158455243699837697846000*E^(((4*I)*d*Pi)/c)*
        t^13*G[-16*d, -29*d, c] + 
       148285742352124255721019271921818748550873625*E^(((4*I)*d*Pi)/c)*t^14*
        G[-16*d, -29*d, c] + 
       127659864619235919870941190644403200492801763169429094400*
        E^(((6*I)*d*Pi)/c)*G[-16*d, -28*d, c] + 
       364270826952968952997518842855901437873212732204740771840*
        E^(((6*I)*d*Pi)/c)*t*G[-16*d, -28*d, c] + 
       448717826383606023630192763984137801198449995042133114880*
        E^(((6*I)*d*Pi)/c)*t^2*G[-16*d, -28*d, c] + 
       320197756960738542635941559184298668196609349116546252800*
        E^(((6*I)*d*Pi)/c)*t^3*G[-16*d, -28*d, c] + 
       149171056406504927588279029492088278829400647669278310400*
        E^(((6*I)*d*Pi)/c)*t^4*G[-16*d, -28*d, c] + 
       48309848522312553601628630607080870261539261687749672960*
        E^(((6*I)*d*Pi)/c)*t^5*G[-16*d, -28*d, c] + 
       11273021202450078916198578500572369271669249442872033280*
        E^(((6*I)*d*Pi)/c)*t^6*G[-16*d, -28*d, c] + 
       1933310026160524270440385919557968673047440064491028480*
        E^(((6*I)*d*Pi)/c)*t^7*G[-16*d, -28*d, c] + 
       245684917768688596333125372502698002680344782454128640*
        E^(((6*I)*d*Pi)/c)*t^8*G[-16*d, -28*d, c] + 
       23086623743065532775621328947016333701363736793579520*
        E^(((6*I)*d*Pi)/c)*t^9*G[-16*d, -28*d, c] + 
       1582808960048564662250508336221322664654332651110400*
        E^(((6*I)*d*Pi)/c)*t^10*G[-16*d, -28*d, c] + 
       76929874477800842085706834638422826347239581941760*E^(((6*I)*d*Pi)/c)*
        t^11*G[-16*d, -28*d, c] + 
       2510130359301037178376489444049831310432434913280*E^(((6*I)*d*Pi)/c)*
        t^12*G[-16*d, -28*d, c] + 
       49291658658383030961068555285565198153327575040*E^(((6*I)*d*Pi)/c)*
        t^13*G[-16*d, -28*d, c] + 
       440104095164134205009540672192546412083281920*E^(((6*I)*d*Pi)/c)*t^14*
        G[-16*d, -28*d, c] + 
       287884491665222878715108812460724291266150400000000000000*
        E^(((8*I)*d*Pi)/c)*G[-16*d, -27*d, c] + 
       818224806366662505698545182514313657497681920000000000000*
        E^(((8*I)*d*Pi)/c)*t*G[-16*d, -27*d, c] + 
       1004377350619310726645351216762959048923414528000000000000*
        E^(((8*I)*d*Pi)/c)*t^2*G[-16*d, -27*d, c] + 
       714526195727735869496749344435951638088253440000000000000*
        E^(((8*I)*d*Pi)/c)*t^3*G[-16*d, -27*d, c] + 
       332008778242098546058015526074661798789775360000000000000*
        E^(((8*I)*d*Pi)/c)*t^4*G[-16*d, -27*d, c] + 
       107284799839927302827300501825946518972006400000000000000*
        E^(((8*I)*d*Pi)/c)*t^5*G[-16*d, -27*d, c] + 
       24988296877589630958483302417934732811567104000000000000*
        E^(((8*I)*d*Pi)/c)*t^6*G[-16*d, -27*d, c] + 
       4278910432920605349391295691646376887910400000000000000*
        E^(((8*I)*d*Pi)/c)*t^7*G[-16*d, -27*d, c] + 
       543092299662319706925261175459044309749760000000000000*
        E^(((8*I)*d*Pi)/c)*t^8*G[-16*d, -27*d, c] + 
       50984098740588192759371942304077339619840000000000000*
        E^(((8*I)*d*Pi)/c)*t^9*G[-16*d, -27*d, c] + 
       3492900487412437933241630989135910245248000000000000*
        E^(((8*I)*d*Pi)/c)*t^10*G[-16*d, -27*d, c] + 
       169679593179813528823706164847913046875000000000000*E^(((8*I)*d*Pi)/c)*
        t^11*G[-16*d, -27*d, c] + 
       5534663399812412448233265788905532226562500000000*E^(((8*I)*d*Pi)/c)*
        t^12*G[-16*d, -27*d, c] + 
       108668297236231390086144035723262634277343750000*E^(((8*I)*d*Pi)/c)*
        t^13*G[-16*d, -27*d, c] + 
       970252653894923125769143176100559234619140625*E^(((8*I)*d*Pi)/c)*t^14*
        G[-16*d, -27*d, c] + 
       473421881263285573616024936517622375257964944616429977600*
        E^(((10*I)*d*Pi)/c)*G[-16*d, -26*d, c] + 
       1380934162510023154291426197595062606846757317995617320960*
        E^(((10*I)*d*Pi)/c)*t*G[-16*d, -26*d, c] + 
       1726407752671892011389699420539420336118154349395228753920*
        E^(((10*I)*d*Pi)/c)*t^2*G[-16*d, -26*d, c] + 
       1244878577592110226920756852996736924842860793503206604800*
        E^(((10*I)*d*Pi)/c)*t^3*G[-16*d, -26*d, c] + 
       584404122939259916689354968906208730369928338047028428800*
        E^(((10*I)*d*Pi)/c)*t^4*G[-16*d, -26*d, c] + 
       190348493536615579092450058302637700098088166690851389440*
        E^(((10*I)*d*Pi)/c)*t^5*G[-16*d, -26*d, c] + 
       44610818642754877724026197386785656848158601611491409920*
        E^(((10*I)*d*Pi)/c)*t^6*G[-16*d, -26*d, c] + 
       7676104290466509823903218306299474464950291379488030720*
        E^(((10*I)*d*Pi)/c)*t^7*G[-16*d, -26*d, c] + 
       977941994397428701948160060152870370126050519217602560*
        E^(((10*I)*d*Pi)/c)*t^8*G[-16*d, -26*d, c] + 
       92069776122672789728182144252704929397517927191674880*
        E^(((10*I)*d*Pi)/c)*t^9*G[-16*d, -26*d, c] + 
       6320986200376612217587384135974034871735459355033600*
        E^(((10*I)*d*Pi)/c)*t^10*G[-16*d, -26*d, c] + 
       307514660894918759940101735392241262099867044413440*
        E^(((10*I)*d*Pi)/c)*t^11*G[-16*d, -26*d, c] + 
       10039776393213668330799846862556230773524209336320*E^(((10*I)*d*Pi)/c)*
        t^12*G[-16*d, -26*d, c] + 
       197206692564180709079532320737126469999536373760*E^(((10*I)*d*Pi)/c)*
        t^13*G[-16*d, -26*d, c] + 
       1760774040751613473924395720867200624995860480*E^(((10*I)*d*Pi)/c)*
        t^14*G[-16*d, -26*d, c] + 
       611859172377851168283492876357968708010123095602888704000*
        E^(((12*I)*d*Pi)/c)*G[-16*d, -25*d, c] + 
       1872123698294754082423339780069289594902535331094777036800*
        E^(((12*I)*d*Pi)/c)*t*G[-16*d, -25*d, c] + 
       2424610327960441068833729241669217066823671732083936460800*
        E^(((12*I)*d*Pi)/c)*t^2*G[-16*d, -25*d, c] + 
       1796028370934976317129456935222265142377166676000191283200*
        E^(((12*I)*d*Pi)/c)*t^3*G[-16*d, -25*d, c] + 
       860966548143210032377895473216471982376861200389295308800*
        E^(((12*I)*d*Pi)/c)*t^4*G[-16*d, -25*d, c] + 
       285081639526199328941262715595704750400635959456143769600*
        E^(((12*I)*d*Pi)/c)*t^5*G[-16*d, -25*d, c] + 
       67686935541744156399633367451231537611768676244416102400*
        E^(((12*I)*d*Pi)/c)*t^6*G[-16*d, -25*d, c] + 
       11766619466005618537471775812481310619613387316579532800*
        E^(((12*I)*d*Pi)/c)*t^7*G[-16*d, -25*d, c] + 
       1511087666685031935541752954808663635169241558364979200*
        E^(((12*I)*d*Pi)/c)*t^8*G[-16*d, -25*d, c] + 
       143133563372220226449032333441069722401704231829504000*
        E^(((12*I)*d*Pi)/c)*t^9*G[-16*d, -25*d, c] + 
       9871066440201291350346626709219707026964635071283200*
        E^(((12*I)*d*Pi)/c)*t^10*G[-16*d, -25*d, c] + 
       481731921894952914701596760899121598068790283776000*
        E^(((12*I)*d*Pi)/c)*t^11*G[-16*d, -25*d, c] + 
       15758286137524510081254409521382714408874442144000*E^(((12*I)*d*Pi)/c)*
        t^12*G[-16*d, -25*d, c] + 
       309814767820733189032099324865871089297823366000*E^(((12*I)*d*Pi)/c)*
        t^13*G[-16*d, -25*d, c] + 
       2766203284113689187786601114873849011587708625*E^(((12*I)*d*Pi)/c)*
        t^14*G[-16*d, -25*d, c] + 
       657714193816165430356169657909878253510517343591071744000*
        E^(((14*I)*d*Pi)/c)*G[-16*d, -24*d, c] + 
       2132528307891521489346306588656691704632451469075598540800*
        E^(((14*I)*d*Pi)/c)*t*G[-16*d, -24*d, c] + 
       2890975123366716366214125130669625001806348274784586956800*
        E^(((14*I)*d*Pi)/c)*t^2*G[-16*d, -24*d, c] + 
       2220618833965935571695328682722184284627701911840096256000*
        E^(((14*I)*d*Pi)/c)*t^3*G[-16*d, -24*d, c] + 
       1095810870328965856095756695910243543475507099680217497600*
        E^(((14*I)*d*Pi)/c)*t^4*G[-16*d, -24*d, c] + 
       371362667725929565115433430031258783812843988455312588800*
        E^(((14*I)*d*Pi)/c)*t^5*G[-16*d, -24*d, c] + 
       89823178861706862205686547256627851918242399392681164800*
        E^(((14*I)*d*Pi)/c)*t^6*G[-16*d, -24*d, c] + 
       15846222077625132080352740911130369756704698947076096000*
        E^(((14*I)*d*Pi)/c)*t^7*G[-16*d, -24*d, c] + 
       2058569689460991571587021968551110687766976173336166400*
        E^(((14*I)*d*Pi)/c)*t^8*G[-16*d, -24*d, c] + 
       196718802277958426661343143323301724058435874874982400*
        E^(((14*I)*d*Pi)/c)*t^9*G[-16*d, -24*d, c] + 
       13655109639372483660292794327277767084431542478438400*
        E^(((14*I)*d*Pi)/c)*t^10*G[-16*d, -24*d, c] + 
       669423739631806619214452651562983659736749257523200*
        E^(((14*I)*d*Pi)/c)*t^11*G[-16*d, -24*d, c] + 
       21959501108205947566269048826847530697855965593600*E^(((14*I)*d*Pi)/c)*
        t^12*G[-16*d, -24*d, c] + 
       432298187126191210080341356915378391603793100800*E^(((14*I)*d*Pi)/c)*
        t^13*G[-16*d, -24*d, c] + 
       3859805242198135804288762115315878496462438400*E^(((14*I)*d*Pi)/c)*
        t^14*G[-16*d, -24*d, c] + 
       14189244176076628520877752233794375883361195247733309440*Sqrt[17]*
        E^(((14*I)*d*Pi)/c)*G[-16*d, -23*d, c] + 
       620140228610844630679612418275487019227550477866835640320*
        E^(((16*I)*d*Pi)/c)*G[-16*d, -23*d, c] + 
       30133153601141420513256034899934057091624271968804536320*Sqrt[17]*
        E^(((14*I)*d*Pi)/c)*t*G[-16*d, -23*d, c] + 
       2124131332145872362023283677729049726375030817982603329536*
        E^(((16*I)*d*Pi)/c)*t*G[-16*d, -23*d, c] + 
       27402353453826220270490104779145860461754956189471342592*Sqrt[17]*
        E^(((14*I)*d*Pi)/c)*t^2*G[-16*d, -23*d, c] + 
       3018670619194117882094083888155313830366409694012258648064*
        E^(((16*I)*d*Pi)/c)*t^2*G[-16*d, -23*d, c] + 
       14324849945800913669223696935082950425235773784680562688*Sqrt[17]*
        E^(((14*I)*d*Pi)/c)*t^3*G[-16*d, -23*d, c] + 
       2412619290059219188748216008672722393286225923204666359808*
        E^(((16*I)*d*Pi)/c)*t^3*G[-16*d, -23*d, c] + 
       4851587580223267790840770457007353651065330572705398784*Sqrt[17]*
        E^(((14*I)*d*Pi)/c)*t^4*G[-16*d, -23*d, c] + 
       1230495676198636424391371850002744163339713242543008251904*
        E^(((16*I)*d*Pi)/c)*t^4*G[-16*d, -23*d, c] + 
       1133245653489405617847570788225732177811877133530693632*Sqrt[17]*
        E^(((14*I)*d*Pi)/c)*t^5*G[-16*d, -23*d, c] + 
       428478256044350652815417501304596898883145655084726091776*
        E^(((16*I)*d*Pi)/c)*t^5*G[-16*d, -23*d, c] + 
       189108930647585515031745290205347075576768745311305728*Sqrt[17]*
        E^(((14*I)*d*Pi)/c)*t^6*G[-16*d, -23*d, c] + 
       105951797730046268958138905479062785502685132705297858560*
        E^(((16*I)*d*Pi)/c)*t^6*G[-16*d, -23*d, c] + 
       22971353334550219287182879688389604995715143452065792*Sqrt[17]*
        E^(((14*I)*d*Pi)/c)*t^7*G[-16*d, -23*d, c] + 
       19025814790437638038097780064981928087390367258586906624*
        E^(((16*I)*d*Pi)/c)*t^7*G[-16*d, -23*d, c] + 
       2045246284190449156520912466923190570601144979030016*Sqrt[17]*
        E^(((14*I)*d*Pi)/c)*t^8*G[-16*d, -23*d, c] + 
       2506401735017868147670243900152489995779220417179287552*
        E^(((16*I)*d*Pi)/c)*t^8*G[-16*d, -23*d, c] + 
       133141390651036098835393691648321308233352775467008*Sqrt[17]*
        E^(((14*I)*d*Pi)/c)*t^9*G[-16*d, -23*d, c] + 
       242098236831775372845297381854020023976921044904574976*
        E^(((16*I)*d*Pi)/c)*t^9*G[-16*d, -23*d, c] + 
       6276692065233703658481240481641003030745511362560*Sqrt[17]*
        E^(((14*I)*d*Pi)/c)*t^10*G[-16*d, -23*d, c] + 
       16938891554557587436078043178604475705995469696532480*
        E^(((16*I)*d*Pi)/c)*t^10*G[-16*d, -23*d, c] + 
       211534959997642594733477919507835286679102603264*Sqrt[17]*
        E^(((14*I)*d*Pi)/c)*t^11*G[-16*d, -23*d, c] + 
       834990177150172099704966084630471505619788098859008*
        E^(((16*I)*d*Pi)/c)*t^11*G[-16*d, -23*d, c] + 
       5031260493290601760617193591333123958231196672*Sqrt[17]*
        E^(((14*I)*d*Pi)/c)*t^12*G[-16*d, -23*d, c] + 
       27484003269754372574756712133457691036101889993984*E^(((16*I)*d*Pi)/c)*
        t^12*G[-16*d, -23*d, c] + 
       81570326730244944196446113359418453518958016*Sqrt[17]*
        E^(((14*I)*d*Pi)/c)*t^13*G[-16*d, -23*d, c] + 
       541909295897309996235480252458373447670070114352*E^(((16*I)*d*Pi)/c)*
        t^13*G[-16*d, -23*d, c] + 728306488662901287468268869280521906419268*
        Sqrt[17]*E^(((14*I)*d*Pi)/c)*t^14*G[-16*d, -23*d, c] + 
       4838475856225982109245359396949762925625626021*E^(((16*I)*d*Pi)/c)*
        t^14*G[-16*d, -23*d, c] + 
       292831356141282333080357197999423711516787997227498864640*
        E^(((16*I)*d*Pi)/c)*G[-16*d, -22*d, c] + 
       542334211193431770795455051644513127969587200000000000000*
        E^(((18*I)*d*Pi)/c)*G[-16*d, -22*d, c] + 
       727412118946733107306843745691361606487506779301962842112*
        E^(((16*I)*d*Pi)/c)*t*G[-16*d, -22*d, c] + 
       1933035401378920114589001872350267309912227840000000000000*
        E^(((18*I)*d*Pi)/c)*t*G[-16*d, -22*d, c] + 
       767676436289725384957169672120679010500033325362459967488*
        E^(((16*I)*d*Pi)/c)*t^2*G[-16*d, -22*d, c] + 
       2853908965515740499488486646770464909688832000000000000000*
        E^(((18*I)*d*Pi)/c)*t^2*G[-16*d, -22*d, c] + 
       463721973086008103498904029745109953581925341037619838976*
        E^(((16*I)*d*Pi)/c)*t^3*G[-16*d, -22*d, c] + 
       2361659028260924802320611620127183693393428480000000000000*
        E^(((18*I)*d*Pi)/c)*t^3*G[-16*d, -22*d, c] + 
       181144818093557266826504968985163344542944805979273822208*
        E^(((16*I)*d*Pi)/c)*t^4*G[-16*d, -22*d, c] + 
       1241960593080280539181575296278599969055703040000000000000*
        E^(((18*I)*d*Pi)/c)*t^4*G[-16*d, -22*d, c] + 
       48826877462811048592015474665929502276034209588751368192*
        E^(((16*I)*d*Pi)/c)*t^5*G[-16*d, -22*d, c] + 
       443974605367921741579161266990667940107386880000000000000*
        E^(((18*I)*d*Pi)/c)*t^5*G[-16*d, -22*d, c] + 
       9435773372190659781893428084344515938526231265867202560*
        E^(((16*I)*d*Pi)/c)*t^6*G[-16*d, -22*d, c] + 
       112224896840056751321230970234601491461570560000000000000*
        E^(((18*I)*d*Pi)/c)*t^6*G[-16*d, -22*d, c] + 
       1337941909463178784009593706310070291265128523710332928*
        E^(((16*I)*d*Pi)/c)*t^7*G[-16*d, -22*d, c] + 
       20518516406281311921021249533968908288000000000000000000*
        E^(((18*I)*d*Pi)/c)*t^7*G[-16*d, -22*d, c] + 
       141026774158671899235271988358130622866984494824423424*
        E^(((16*I)*d*Pi)/c)*t^8*G[-16*d, -22*d, c] + 
       2742197748325143691802277616331784192000000000000000000*
        E^(((18*I)*d*Pi)/c)*t^8*G[-16*d, -22*d, c] + 
       11102560273233081689482040671671058525172682983473152*
        E^(((16*I)*d*Pi)/c)*t^9*G[-16*d, -22*d, c] + 
       267838241988531662427922083348480000000000000000000000*
        E^(((18*I)*d*Pi)/c)*t^9*G[-16*d, -22*d, c] + 
       649906871653734424509491882319939334056103913717760*
        E^(((16*I)*d*Pi)/c)*t^10*G[-16*d, -22*d, c] + 
       18895065636296105180294446841856000000000000000000000*
        E^(((18*I)*d*Pi)/c)*t^10*G[-16*d, -22*d, c] + 
       27768092770335069257048492243929593492539877359616*E^(((16*I)*d*Pi)/c)*
        t^11*G[-16*d, -22*d, c] + 
       936765011842838309634048000000000000000000000000000*
        E^(((18*I)*d*Pi)/c)*t^11*G[-16*d, -22*d, c] + 
       827968745165968633624184220636133857325920288768*E^(((16*I)*d*Pi)/c)*
        t^12*G[-16*d, -22*d, c] + 
       30942899157365854224384000000000000000000000000000*E^(((18*I)*d*Pi)/c)*
        t^12*G[-16*d, -22*d, c] + 
       15539935927162836409517185377746170916691247104*E^(((16*I)*d*Pi)/c)*
        t^13*G[-16*d, -22*d, c] + 
       611103758192392937472000000000000000000000000000*E^(((18*I)*d*Pi)/c)*
        t^13*G[-16*d, -22*d, c] + 
       138749427921096753656403440872733668899028992*E^(((16*I)*d*Pi)/c)*t^14*
        G[-16*d, -22*d, c] + 5456283555289222656000000000000000000000000000*
        E^(((18*I)*d*Pi)/c)*t^14*G[-16*d, -22*d, c] + 
       66371607583949831115684794699014092257553888097169571840*Sqrt[57]*
        E^(((18*I)*d*Pi)/c)*G[-16*d, -21*d, c] + 
       464787173124945727107673050653600653437047396728339169280*
        E^(((20*I)*d*Pi)/c)*G[-16*d, -21*d, c] + 
       189590392543367915932516674466007990955664002327961927680*Sqrt[57]*
        E^(((18*I)*d*Pi)/c)*t*G[-16*d, -21*d, c] + 
       1687262517010499415583820476660994672818866556254451400704*
        E^(((20*I)*d*Pi)/c)*t*G[-16*d, -21*d, c] + 
       225850611195599126937470411474274493551407041576962097152*Sqrt[57]*
        E^(((18*I)*d*Pi)/c)*t^2*G[-16*d, -21*d, c] + 
       2541290820419781866005394598087496074432816217658948059136*
        E^(((20*I)*d*Pi)/c)*t^2*G[-16*d, -21*d, c] + 
       152232030589388465622855665582197290863325426433338114048*Sqrt[57]*
        E^(((18*I)*d*Pi)/c)*t^3*G[-16*d, -21*d, c] + 
       2146291752502828663587810385863791487646385807155246661632*
        E^(((20*I)*d*Pi)/c)*t^3*G[-16*d, -21*d, c] + 
       65938909344187042066780799056845630427774579557808472064*Sqrt[57]*
        E^(((18*I)*d*Pi)/c)*t^4*G[-16*d, -21*d, c] + 
       1151122903865403750655156219437119739929774445418560618496*
        E^(((20*I)*d*Pi)/c)*t^4*G[-16*d, -21*d, c] + 
       19661314878769364436718405681271826107881946876322250752*Sqrt[57]*
        E^(((18*I)*d*Pi)/c)*t^5*G[-16*d, -21*d, c] + 
       419010921408172076686179613295609814992140742886638485504*
        E^(((20*I)*d*Pi)/c)*t^5*G[-16*d, -21*d, c] + 
       4204884758632101773246328263473481295805274980381360128*Sqrt[57]*
        E^(((18*I)*d*Pi)/c)*t^6*G[-16*d, -21*d, c] + 
       107618305803766113320644605153523458751070054927365570560*
        E^(((20*I)*d*Pi)/c)*t^6*G[-16*d, -21*d, c] + 
       661088957583638079098655308315271431959540537818611712*Sqrt[57]*
        E^(((18*I)*d*Pi)/c)*t^7*G[-16*d, -21*d, c] + 
       19944964157889775314304268841491678047623906163588857856*
        E^(((20*I)*d*Pi)/c)*t^7*G[-16*d, -21*d, c] + 
       77383801311356002186631163821388105308789140541669376*Sqrt[57]*
        E^(((18*I)*d*Pi)/c)*t^8*G[-16*d, -21*d, c] + 
       2695323486331038364461041725629535591844584326229393408*
        E^(((20*I)*d*Pi)/c)*t^8*G[-16*d, -21*d, c] + 
       6757633136391830250333634239074888470158176774258688*Sqrt[57]*
        E^(((18*I)*d*Pi)/c)*t^9*G[-16*d, -21*d, c] + 
       265570155683903823373819890683857231162507344859889664*
        E^(((20*I)*d*Pi)/c)*t^9*G[-16*d, -21*d, c] + 
       435873943333250875356951584930418170314169411174400*Sqrt[57]*
        E^(((18*I)*d*Pi)/c)*t^10*G[-16*d, -21*d, c] + 
       18857882746472350878505128769525192274082597917163520*
        E^(((20*I)*d*Pi)/c)*t^10*G[-16*d, -21*d, c] + 
       20226301769141501766797816432746324240743181615104*Sqrt[57]*
        E^(((18*I)*d*Pi)/c)*t^11*G[-16*d, -21*d, c] + 
       939183832512981649530654023500596983245407642611712*
        E^(((20*I)*d*Pi)/c)*t^11*G[-16*d, -21*d, c] + 
       640202935272421635233490734180910065406547924992*Sqrt[57]*
        E^(((18*I)*d*Pi)/c)*t^12*G[-16*d, -21*d, c] + 
       31109756931877487530445031056896372382256912133376*E^(((20*I)*d*Pi)/c)*
        t^12*G[-16*d, -21*d, c] + 
       12389777649342240148923465759801995804773262976*Sqrt[57]*
        E^(((18*I)*d*Pi)/c)*t^13*G[-16*d, -21*d, c] + 
       615190154130786404264443797464379436734151418928*E^(((20*I)*d*Pi)/c)*
        t^13*G[-16*d, -21*d, c] + 
       110623014726270001329673801426803533971189848*Sqrt[57]*
        E^(((18*I)*d*Pi)/c)*t^14*G[-16*d, -21*d, c] + 
       5492769233310592895218248191646244970840637669*E^(((20*I)*d*Pi)/c)*
        t^14*G[-16*d, -21*d, c] + 
       40005824825142693832544245230781914588612538249185853440*
        E^(((18*I)*d*Pi)/c)*G[-16*d, -20*d, c] + 
       238757277406494606448611453281016032463340909363200000000*Sqrt[5]*
        E^(((20*I)*d*Pi)/c)*G[-16*d, -20*d, c] + 
       407069345973556719909188706143610166828927578471294566400*
        E^(((22*I)*d*Pi)/c)*G[-16*d, -20*d, c] + 
       76994924388750164208922154046167690366968152906711171072*
        E^(((18*I)*d*Pi)/c)*t*G[-16*d, -20*d, c] + 
       764691407945288590610954493504186805376435984793600000000*Sqrt[5]*
        E^(((20*I)*d*Pi)/c)*t*G[-16*d, -20*d, c] + 
       1475634119249778157362387983499946707165275115609202360320*
        E^(((22*I)*d*Pi)/c)*t*G[-16*d, -20*d, c] + 
       62646570053595481101112012114515232661617303734523527168*
        E^(((18*I)*d*Pi)/c)*t^2*G[-16*d, -20*d, c] + 
       1015487601016651780366851814486890156771300354293760000000*Sqrt[5]*
        E^(((20*I)*d*Pi)/c)*t^2*G[-16*d, -20*d, c] + 
       2218502570689054196707491099179798851821264613752365383680*
        E^(((22*I)*d*Pi)/c)*t^2*G[-16*d, -20*d, c] + 
       28912889818150016955270350252195253033301870732269060096*
        E^(((18*I)*d*Pi)/c)*t^3*G[-16*d, -20*d, c] + 
       758271112676760466037469537644398944669959517634560000000*Sqrt[5]*
        E^(((20*I)*d*Pi)/c)*t^3*G[-16*d, -20*d, c] + 
       1871878325465131713585365043330910060456205930545859788800*
        E^(((22*I)*d*Pi)/c)*t^3*G[-16*d, -20*d, c] + 
       8523344826816507772129077769066566330352636985666961408*
        E^(((18*I)*d*Pi)/c)*t^4*G[-16*d, -20*d, c] + 
       361747879568035679067646998885104770228655153479680000000*Sqrt[5]*
        E^(((20*I)*d*Pi)/c)*t^4*G[-16*d, -20*d, c] + 
       1004133199598983714973296290919258462409174736604936273920*
        E^(((22*I)*d*Pi)/c)*t^4*G[-16*d, -20*d, c] + 
       1707838309575898240531742975632663712560781245412278272*
        E^(((18*I)*d*Pi)/c)*t^5*G[-16*d, -20*d, c] + 
       118165022433106679816061607287296271839045112299520000000*Sqrt[5]*
        E^(((20*I)*d*Pi)/c)*t^5*G[-16*d, -20*d, c] + 
       365926302023953752554948313435955068738374443642241679360*
        E^(((22*I)*d*Pi)/c)*t^5*G[-16*d, -20*d, c] + 
       241134943119511192570310013981625738100241253993021440*
        E^(((18*I)*d*Pi)/c)*t^6*G[-16*d, -20*d, c] + 
       27534908291245358363748816025074524853400491786240000000*Sqrt[5]*
        E^(((20*I)*d*Pi)/c)*t^6*G[-16*d, -20*d, c] + 
       94149086434587890735634020505358156051773678143731138560*
        E^(((22*I)*d*Pi)/c)*t^6*G[-16*d, -20*d, c] + 
       24507313039606273566013789918213484086072852629946368*
        E^(((18*I)*d*Pi)/c)*t^7*G[-16*d, -20*d, c] + 
       4687821072302110006062675926400025422452490240000000000*Sqrt[5]*
        E^(((20*I)*d*Pi)/c)*t^7*G[-16*d, -20*d, c] + 
       17483570948891469502197052210116642003222422279380008960*
        E^(((22*I)*d*Pi)/c)*t^7*G[-16*d, -20*d, c] + 
       1812450609396460091415780960710007398159087466184704*
        E^(((18*I)*d*Pi)/c)*t^8*G[-16*d, -20*d, c] + 
       589772184522223143830659322349079840853852160000000000*Sqrt[5]*
        E^(((20*I)*d*Pi)/c)*t^8*G[-16*d, -20*d, c] + 
       2367303683629945127440043603630878437528618219507548160*
        E^(((22*I)*d*Pi)/c)*t^8*G[-16*d, -20*d, c] + 
       97559917675750565059265153014502557064694828367872*E^(((18*I)*d*Pi)/c)*
        t^9*G[-16*d, -20*d, c] + 
       54843234945310770013564534660745310240768000000000000*Sqrt[5]*
        E^(((20*I)*d*Pi)/c)*t^9*G[-16*d, -20*d, c] + 
       233649036104175153107372500197531364235178580188856320*
        E^(((22*I)*d*Pi)/c)*t^9*G[-16*d, -20*d, c] + 
       3765203536802374920982830105175114884002862858240*E^(((18*I)*d*Pi)/c)*
        t^10*G[-16*d, -20*d, c] + 
       3725235956710613997603208460942158961049600000000000*Sqrt[5]*
        E^(((20*I)*d*Pi)/c)*t^10*G[-16*d, -20*d, c] + 
       16613825282208653706260934911884937900326335534858240*
        E^(((22*I)*d*Pi)/c)*t^10*G[-16*d, -20*d, c] + 
       100381932570646369330033824733822821786112229376*E^(((18*I)*d*Pi)/c)*
        t^11*G[-16*d, -20*d, c] + 
       179759771172293742683708897972610662400000000000000*Sqrt[5]*
        E^(((20*I)*d*Pi)/c)*t^11*G[-16*d, -20*d, c] + 
       828236194899799022731031979726149035453729587855360*
        E^(((22*I)*d*Pi)/c)*t^11*G[-16*d, -20*d, c] + 
       1753798758223116730602228228225728704149454848*E^(((18*I)*d*Pi)/c)*
        t^12*G[-16*d, -20*d, c] + 
       5837799050728889151336827824845619200000000000000*Sqrt[5]*
        E^(((20*I)*d*Pi)/c)*t^12*G[-16*d, -20*d, c] + 
       27451530059599540674207292306364790839106317844480*E^(((22*I)*d*Pi)/c)*
        t^12*G[-16*d, -20*d, c] + 
       20427508479198568752337765978319451265695744*E^(((18*I)*d*Pi)/c)*t^13*
        G[-16*d, -20*d, c] + 114383695221658538414851734739353600000000000000*
        Sqrt[5]*E^(((20*I)*d*Pi)/c)*t^13*G[-16*d, -20*d, c] + 
       543002010463268293868049303390886684224902922240*E^(((22*I)*d*Pi)/c)*
        t^13*G[-16*d, -20*d, c] + 182388468564272935288730053377852243443712*
        E^(((18*I)*d*Pi)/c)*t^14*G[-16*d, -20*d, c] + 
       1021282993050522664418319060172800000000000000*Sqrt[5]*
        E^(((20*I)*d*Pi)/c)*t^14*G[-16*d, -20*d, c] + 
       4848232236279181195250440208847202537722347520*E^(((22*I)*d*Pi)/c)*
        t^14*G[-16*d, -20*d, c] + 
       49343166285718248688256411232802037937587459294956093440*Sqrt[41]*
        E^(((20*I)*d*Pi)/c)*G[-16*d, -19*d, c] + 
       44108452893108715674752530692398006108923782758400000000*Sqrt[105]*
        E^(((22*I)*d*Pi)/c)*G[-16*d, -19*d, c] + 
       371901310627195300458277965093678853331519492279658086400*
        E^(((24*I)*d*Pi)/c)*G[-16*d, -19*d, c] + 
       121025957505386195508903263310522455357567096554984046592*Sqrt[41]*
        E^(((20*I)*d*Pi)/c)*t*G[-16*d, -19*d, c] + 
       153206217908948724465295818730519316384508574433280000000*Sqrt[105]*
        E^(((22*I)*d*Pi)/c)*t*G[-16*d, -19*d, c] + 
       1325904453863172793281280626124819966591604977752678072320*
        E^(((24*I)*d*Pi)/c)*t*G[-16*d, -19*d, c] + 
       124934709328329221724113489243414782330821161752322899968*Sqrt[41]*
        E^(((20*I)*d*Pi)/c)*t^2*G[-16*d, -19*d, c] + 
       222188402262534166553673813778879658459199417876480000000*Sqrt[105]*
        E^(((22*I)*d*Pi)/c)*t^2*G[-16*d, -19*d, c] + 
       1949880872223679012381421187644158431859200666145317191680*
        E^(((24*I)*d*Pi)/c)*t^2*G[-16*d, -19*d, c] + 
       73314760424026596038137688019882090072915693524679131136*Sqrt[41]*
        E^(((20*I)*d*Pi)/c)*t^3*G[-16*d, -19*d, c] + 
       181277363181201752114260895752679551411536946790400000000*Sqrt[105]*
        E^(((22*I)*d*Pi)/c)*t^3*G[-16*d, -19*d, c] + 
       1605620645868567668535102724577736873664185673303929651200*
        E^(((24*I)*d*Pi)/c)*t^3*G[-16*d, -19*d, c] + 
       27666957344347614819016460779388018589576335980209635328*Sqrt[41]*
        E^(((20*I)*d*Pi)/c)*t^4*G[-16*d, -19*d, c] + 
       94153349919711565807017384016101473801492181811200000000*Sqrt[105]*
        E^(((22*I)*d*Pi)/c)*t^4*G[-16*d, -19*d, c] + 
       840406942080599884310457028281878631433612439763361464320*
        E^(((24*I)*d*Pi)/c)*t^4*G[-16*d, -19*d, c] + 
       7166346872018691648005049850731494095420116469454733312*Sqrt[41]*
        E^(((20*I)*d*Pi)/c)*t^5*G[-16*d, -19*d, c] + 
       33277105638297565200642859270538995786880699596800000000*Sqrt[105]*
        E^(((22*I)*d*Pi)/c)*t^5*G[-16*d, -19*d, c] + 
       299208481197928412700645883384386477507031387132091432960*
        E^(((24*I)*d*Pi)/c)*t^5*G[-16*d, -19*d, c] + 
       1323129316982944582064317057275960167818653572026859520*Sqrt[41]*
        E^(((20*I)*d*Pi)/c)*t^6*G[-16*d, -19*d, c] + 
       8324558794072524832021372263929852552619334041600000000*Sqrt[105]*
        E^(((22*I)*d*Pi)/c)*t^6*G[-16*d, -19*d, c] + 
       75379007648878977506792399539896578107047415325141237760*
        E^(((24*I)*d*Pi)/c)*t^6*G[-16*d, -19*d, c] + 
       178013819286308301076163057255956136474136955079098368*Sqrt[41]*
        E^(((20*I)*d*Pi)/c)*t^7*G[-16*d, -19*d, c] + 
       1507988103795316320733498587588312561509990400000000000*Sqrt[105]*
        E^(((22*I)*d*Pi)/c)*t^7*G[-16*d, -19*d, c] + 
       13744969748052944072822544990388837953323461113345474560*
        E^(((24*I)*d*Pi)/c)*t^7*G[-16*d, -19*d, c] + 
       17659431207234163056774385670439938120623055809019904*Sqrt[41]*
        E^(((20*I)*d*Pi)/c)*t^8*G[-16*d, -19*d, c] + 
       199944712965033491311005413768726118078873600000000000*Sqrt[105]*
        E^(((22*I)*d*Pi)/c)*t^8*G[-16*d, -19*d, c] + 
       1833110558148331401066815438733869257814789423114485760*
        E^(((24*I)*d*Pi)/c)*t^8*G[-16*d, -19*d, c] + 
       1297313433095614759315575812891963621717736236777472*Sqrt[41]*
        E^(((20*I)*d*Pi)/c)*t^9*G[-16*d, -19*d, c] + 
       19403404302059866135935047383209653022720000000000000*Sqrt[105]*
        E^(((22*I)*d*Pi)/c)*t^9*G[-16*d, -19*d, c] + 
       178761180911680622843507160773800609786397883912683520*
        E^(((24*I)*d*Pi)/c)*t^9*G[-16*d, -19*d, c] + 
       70411085290016504813703443809281905768939535728640*Sqrt[41]*
        E^(((20*I)*d*Pi)/c)*t^10*G[-16*d, -19*d, c] + 
       1362065675532703644855235052211332419584000000000000*Sqrt[105]*
        E^(((22*I)*d*Pi)/c)*t^10*G[-16*d, -19*d, c] + 
       12596372872279535884664261003956101594396785668259840*
        E^(((24*I)*d*Pi)/c)*t^10*G[-16*d, -19*d, c] + 
       2790738131250288868361512013159556708072900427776*Sqrt[41]*
        E^(((20*I)*d*Pi)/c)*t^11*G[-16*d, -19*d, c] + 
       67290295238614838644618366893993921000000000000000*Sqrt[105]*
        E^(((22*I)*d*Pi)/c)*t^11*G[-16*d, -19*d, c] + 
       623996052126995511139203294888251777408276705832960*
        E^(((24*I)*d*Pi)/c)*t^11*G[-16*d, -19*d, c] + 
       78194806185527073586765761212862279166722766848*Sqrt[41]*
        E^(((20*I)*d*Pi)/c)*t^12*G[-16*d, -19*d, c] + 
       2217853818612015273676348641241786687500000000000*Sqrt[105]*
        E^(((22*I)*d*Pi)/c)*t^12*G[-16*d, -19*d, c] + 
       20601567691737773247477866629586059291023664641280*E^(((24*I)*d*Pi)/c)*
        t^12*G[-16*d, -19*d, c] + 
       1417056268798170131000000319493756638200866944*Sqrt[41]*
        E^(((20*I)*d*Pi)/c)*t^13*G[-16*d, -19*d, c] + 
       43757112784897424167160788060462019531250000000*Sqrt[105]*
        E^(((22*I)*d*Pi)/c)*t^13*G[-16*d, -19*d, c] + 
       406777177367737596339745162725964517587137950640*E^(((24*I)*d*Pi)/c)*
        t^13*G[-16*d, -19*d, c] + 
       12652288114269376169642859995479969983936312*Sqrt[41]*
        E^(((20*I)*d*Pi)/c)*t^14*G[-16*d, -19*d, c] + 
       390688507008012715778221321968410888671875000*Sqrt[105]*
        E^(((22*I)*d*Pi)/c)*t^14*G[-16*d, -19*d, c] + 
       3631939083640514253033438952910397478456588845*E^(((24*I)*d*Pi)/c)*
        t^14*G[-16*d, -19*d, c] + 
       498725148278206770042618334952908027351445507911188480*
        E^(((20*I)*d*Pi)/c)*G[-16*d, -18*d, c] + 
       124249313607180571984421554278193023010260898207770869760*Sqrt[17]*
        E^(((22*I)*d*Pi)/c)*G[-16*d, -18*d, c] + 
       62806766539078669944333507003219606252255423509110456320*Sqrt[33]*
        E^(((24*I)*d*Pi)/c)*G[-16*d, -18*d, c] + 
       356757995030661536599569398147787087486820355902883758080*
        E^(((26*I)*d*Pi)/c)*G[-16*d, -18*d, c] + 
       798673763021310067203821144311941198316576244932542464*
        E^(((20*I)*d*Pi)/c)*t*G[-16*d, -18*d, c] + 
       369839283863278290593902142879914877968954967692337479680*Sqrt[17]*
        E^(((22*I)*d*Pi)/c)*t*G[-16*d, -18*d, c] + 
       228597231533809678133423552859967843238688412462145863680*Sqrt[33]*
        E^(((24*I)*d*Pi)/c)*t*G[-16*d, -18*d, c] + 
       1228392144563985113063275798074004613556119325939454705664*
        E^(((26*I)*d*Pi)/c)*t*G[-16*d, -18*d, c] + 
       509064141696733936992651365154243121607295495816871936*
        E^(((20*I)*d*Pi)/c)*t^2*G[-16*d, -18*d, c] + 
       453674362571266305477513369825548939491244226485522792448*Sqrt[17]*
        E^(((22*I)*d*Pi)/c)*t^2*G[-16*d, -18*d, c] + 
       349939473451991829146251363095766096218388591149198606336*Sqrt[33]*
        E^(((24*I)*d*Pi)/c)*t^2*G[-16*d, -18*d, c] + 
       1728052299230775414628841529412515887000694253843011076096*
        E^(((26*I)*d*Pi)/c)*t^2*G[-16*d, -18*d, c] + 
       173082451988277906414200087321495215525956391767375872*
        E^(((20*I)*d*Pi)/c)*t^3*G[-16*d, -18*d, c] + 
       311623602378962165178960987162209157482542944980589084672*Sqrt[17]*
        E^(((22*I)*d*Pi)/c)*t^3*G[-16*d, -18*d, c] + 
       302185216016767453016072984384573385664313712102126649344*Sqrt[33]*
        E^(((24*I)*d*Pi)/c)*t^3*G[-16*d, -18*d, c] + 
       1353381882933342326779088980220011202595108727294621908992*
        E^(((26*I)*d*Pi)/c)*t^3*G[-16*d, -18*d, c] + 
       35185201593964804877904110234310497641309430953803776*
        E^(((20*I)*d*Pi)/c)*t^4*G[-16*d, -18*d, c] + 
       136329936622018531566446444452222623320686089447822852096*Sqrt[17]*
        E^(((22*I)*d*Pi)/c)*t^4*G[-16*d, -18*d, c] + 
       165959201420105076726435762483186484256695599496578465792*Sqrt[33]*
        E^(((24*I)*d*Pi)/c)*t^4*G[-16*d, -18*d, c] + 
       671884237664668947617497355494523678656513840571928805376*
        E^(((26*I)*d*Pi)/c)*t^4*G[-16*d, -18*d, c] + 
       4517392610227274592787667396039816242036651090509824*
        E^(((20*I)*d*Pi)/c)*t^5*G[-16*d, -18*d, c] + 
       40748601129543498098126655546151280266773713628155609088*Sqrt[17]*
        E^(((22*I)*d*Pi)/c)*t^5*G[-16*d, -18*d, c] + 
       61793894041646774697711459530952237609417409050565410816*Sqrt[33]*
        E^(((24*I)*d*Pi)/c)*t^5*G[-16*d, -18*d, c] + 
       226860017945018186265845024590648954479400352060574531584*
        E^(((26*I)*d*Pi)/c)*t^5*G[-16*d, -18*d, c] + 
       376875790095591001726972601811695368910894184529920*
        E^(((20*I)*d*Pi)/c)*t^6*G[-16*d, -18*d, c] + 
       8681752679120108799675787046807698766871681235704348672*Sqrt[17]*
        E^(((22*I)*d*Pi)/c)*t^6*G[-16*d, -18*d, c] + 
       16195996407858273752647920477871415188137312192313688064*Sqrt[33]*
        E^(((24*I)*d*Pi)/c)*t^6*G[-16*d, -18*d, c] + 
       54325412017887226381471696299833482216347069013284618240*
        E^(((26*I)*d*Pi)/c)*t^6*G[-16*d, -18*d, c] + 
       20840927495920603500229143950148030038174980898816*E^(((20*I)*d*Pi)/c)*
        t^7*G[-16*d, -18*d, c] + 
       1353230549291010219539570010872316947081750953032941568*Sqrt[17]*
        E^(((22*I)*d*Pi)/c)*t^7*G[-16*d, -18*d, c] + 
       3053877239912278680841773888107158185378500041733308416*Sqrt[33]*
        E^(((24*I)*d*Pi)/c)*t^7*G[-16*d, -18*d, c] + 
       9456641769898162768297500830074257717331916068870946816*
        E^(((26*I)*d*Pi)/c)*t^7*G[-16*d, -18*d, c] + 
       782951506487341135275358066102488933449678716928*E^(((20*I)*d*Pi)/c)*
        t^8*G[-16*d, -18*d, c] + 
       156531117879606134962587597096899555991669797094948864*Sqrt[17]*
        E^(((22*I)*d*Pi)/c)*t^8*G[-16*d, -18*d, c] + 
       418552843719836044125967579979185402021562437041389568*Sqrt[33]*
        E^(((24*I)*d*Pi)/c)*t^8*G[-16*d, -18*d, c] + 
       1211085176404329397032483004098816178719366400220069888*
        E^(((26*I)*d*Pi)/c)*t^8*G[-16*d, -18*d, c] + 
       20277508024974167610904036945294303402754310144*E^(((20*I)*d*Pi)/c)*
        t^9*G[-16*d, -18*d, c] + 
       13487258645893799223102942978397282339038624252690432*Sqrt[17]*
        E^(((22*I)*d*Pi)/c)*t^9*G[-16*d, -18*d, c] + 
       41697168182029560578598172123826250442513574982057984*Sqrt[33]*
        E^(((24*I)*d*Pi)/c)*t^9*G[-16*d, -18*d, c] + 
       114196346973457759325003861519760444652817446814613504*
        E^(((26*I)*d*Pi)/c)*t^9*G[-16*d, -18*d, c] + 
       330142309700150760079679231391270024060600320*E^(((20*I)*d*Pi)/c)*t^10*
        G[-16*d, -18*d, c] + 
       858637531955034091836208541307487384880892157624320*Sqrt[17]*
        E^(((22*I)*d*Pi)/c)*t^10*G[-16*d, -18*d, c] + 
       2985239182397868194643769204836754642999545377587200*Sqrt[33]*
        E^(((24*I)*d*Pi)/c)*t^10*G[-16*d, -18*d, c] + 
       7838440776862206082065654122534031752784049099243520*
        E^(((26*I)*d*Pi)/c)*t^10*G[-16*d, -18*d, c] + 
       2633429107458293496704548754997902051377152*E^(((20*I)*d*Pi)/c)*t^11*
        G[-16*d, -18*d, c] + 
       39406619585192027179118661962182640819273944006656*Sqrt[17]*
        E^(((22*I)*d*Pi)/c)*t^11*G[-16*d, -18*d, c] + 
       149520070312881025408959890171319990564645054185472*Sqrt[33]*
        E^(((24*I)*d*Pi)/c)*t^11*G[-16*d, -18*d, c] + 
       381051067653044790701234600428053006595779075244032*
        E^(((26*I)*d*Pi)/c)*t^11*G[-16*d, -18*d, c] + 
       28450364336928739596273697799777913143296*E^(((20*I)*d*Pi)/c)*t^12*
        G[-16*d, -18*d, c] + 
       1237688584015265900492818087697634235077296652288*Sqrt[17]*
        E^(((22*I)*d*Pi)/c)*t^12*G[-16*d, -18*d, c] + 
       4969960750871650225468920597907558869686399533056*Sqrt[33]*
        E^(((24*I)*d*Pi)/c)*t^12*G[-16*d, -18*d, c] + 
       12432548191926833349041818326581036288259219521536*E^(((26*I)*d*Pi)/c)*
        t^12*G[-16*d, -18*d, c] + 29388782718409105930807161592781733888*
        E^(((20*I)*d*Pi)/c)*t^13*G[-16*d, -18*d, c] + 
       23861623942389873578182654584372069034899800064*Sqrt[17]*
        E^(((22*I)*d*Pi)/c)*t^13*G[-16*d, -18*d, c] + 
       98436346685936717619007357941047374076096544768*Sqrt[33]*
        E^(((24*I)*d*Pi)/c)*t^13*G[-16*d, -18*d, c] + 
       244132679919450484016460324195831273160188100608*E^(((26*I)*d*Pi)/c)*
        t^13*G[-16*d, -18*d, c] + 262399845700081302953635371364122624*
        E^(((20*I)*d*Pi)/c)*t^14*G[-16*d, -18*d, c] + 
       213050213771338156948059415931893473525891072*Sqrt[17]*
        E^(((22*I)*d*Pi)/c)*t^14*G[-16*d, -18*d, c] + 
       878895952553006407312565695902208697108004864*Sqrt[33]*
        E^(((24*I)*d*Pi)/c)*t^14*G[-16*d, -18*d, c] + 
       2179756070709379321575538608891350653215965184*E^(((26*I)*d*Pi)/c)*
        t^14*G[-16*d, -18*d, c] + 
       36538822717976050051222342640750232798572037877782282240*Sqrt[33]*
        E^(((22*I)*d*Pi)/c)*G[-16*d, -17*d, c] + 
       48943164364618607348116621740591121851486706079555911680*Sqrt[97]*
        E^(((24*I)*d*Pi)/c)*G[-16*d, -17*d, c] + 
       24368515288943751574916152854911533814804157229600604160*Sqrt[161]*
        E^(((26*I)*d*Pi)/c)*G[-16*d, -17*d, c] + 
       364640980538638332572159827372127223073996800000000000000*
        E^(((28*I)*d*Pi)/c)*G[-16*d, -17*d, c] + 
       81452789557450149799713367348113804132112287776668385280*Sqrt[33]*
        E^(((22*I)*d*Pi)/c)*t*G[-16*d, -17*d, c] + 
       163713955889914384196350280411616884282448338093919436800*Sqrt[97]*
        E^(((24*I)*d*Pi)/c)*t*G[-16*d, -17*d, c] + 
       90432817050984282014321954798932676740333500407079763968*Sqrt[161]*
        E^(((26*I)*d*Pi)/c)*t*G[-16*d, -17*d, c] + 
       1164463642199128722235733306921758274617344000000000000000*
        E^(((28*I)*d*Pi)/c)*t*G[-16*d, -17*d, c] + 
       76644028481130659939034554768579869518199781473011105792*Sqrt[33]*
        E^(((22*I)*d*Pi)/c)*t^2*G[-16*d, -17*d, c] + 
       227335650374921051214090273110034222029629478248051113984*Sqrt[97]*
        E^(((24*I)*d*Pi)/c)*t^2*G[-16*d, -17*d, c] + 
       140192995945205113148754323657281598871390053551961014272*Sqrt[161]*
        E^(((26*I)*d*Pi)/c)*t^2*G[-16*d, -17*d, c] + 
       1500052997799616932205728713205246364483584000000000000000*
        E^(((28*I)*d*Pi)/c)*t^2*G[-16*d, -17*d, c] + 
       41028008378649426594132628300725181127268931420456747008*Sqrt[33]*
        E^(((22*I)*d*Pi)/c)*t^3*G[-16*d, -17*d, c] + 
       177119380787616251326417891002333518071538141402492829696*Sqrt[97]*
        E^(((24*I)*d*Pi)/c)*t^3*G[-16*d, -17*d, c] + 
       122131367508150447963440865051713569659848713448114356224*Sqrt[161]*
        E^(((26*I)*d*Pi)/c)*t^3*G[-16*d, -17*d, c] + 
       1070066811151441233707845171870213079040000000000000000000*
        E^(((28*I)*d*Pi)/c)*t^3*G[-16*d, -17*d, c] + 
       14121624481640995614797417956718518118604455762297094144*Sqrt[33]*
        E^(((22*I)*d*Pi)/c)*t^4*G[-16*d, -17*d, c] + 
       87823150127870947071607396497799780401747433485791920128*Sqrt[97]*
        E^(((24*I)*d*Pi)/c)*t^4*G[-16*d, -17*d, c] + 
       67523528847387903381216294132408481253826950145131937792*Sqrt[161]*
        E^(((26*I)*d*Pi)/c)*t^4*G[-16*d, -17*d, c] + 
       483572352096380863414062213100700958720000000000000000000*
        E^(((28*I)*d*Pi)/c)*t^4*G[-16*d, -17*d, c] + 
       3334677368058481655590217331727419469722716562933153792*Sqrt[33]*
        E^(((22*I)*d*Pi)/c)*t^5*G[-16*d, -17*d, c] + 
       29680038888313227195093525880920711510278727279442919424*Sqrt[97]*
        E^(((24*I)*d*Pi)/c)*t^5*G[-16*d, -17*d, c] + 
       25278116980649196352505212002575183760994722429353852928*Sqrt[161]*
        E^(((26*I)*d*Pi)/c)*t^5*G[-16*d, -17*d, c] + 
       148998232473582712932812401453301760000000000000000000000*
        E^(((28*I)*d*Pi)/c)*t^5*G[-16*d, -17*d, c] + 
       560769509947354729039195311248159837686087300927193088*Sqrt[33]*
        E^(((22*I)*d*Pi)/c)*t^6*G[-16*d, -17*d, c] + 
       7121687197528512709062323724770090044333046435011362816*Sqrt[97]*
        E^(((24*I)*d*Pi)/c)*t^6*G[-16*d, -17*d, c] + 
       6655120051786255413451813194890797572534873911564697600*Sqrt[161]*
        E^(((26*I)*d*Pi)/c)*t^6*G[-16*d, -17*d, c] + 
       32713761376409374196384122329477120000000000000000000000*
        E^(((28*I)*d*Pi)/c)*t^6*G[-16*d, -17*d, c] + 
       68556922811869751062026793069288286793742542440497152*Sqrt[33]*
        E^(((22*I)*d*Pi)/c)*t^7*G[-16*d, -17*d, c] + 
       1242801825208478216467544524221750318356622501419679744*Sqrt[97]*
        E^(((24*I)*d*Pi)/c)*t^7*G[-16*d, -17*d, c] + 
       1259545844455519961974829818462897678729935941409964032*Sqrt[161]*
        E^(((26*I)*d*Pi)/c)*t^7*G[-16*d, -17*d, c] + 
       5255722146934198417825757919600000000000000000000000000*
        E^(((28*I)*d*Pi)/c)*t^7*G[-16*d, -17*d, c] + 
       6146925141518375251061720273928046930843843581444096*Sqrt[33]*
        E^(((22*I)*d*Pi)/c)*t^8*G[-16*d, -17*d, c] + 
       159571829254998478569469937003865372416054428132442112*Sqrt[97]*
        E^(((24*I)*d*Pi)/c)*t^8*G[-16*d, -17*d, c] + 
       173148637204372625976360828924776796999801639278739456*Sqrt[161]*
        E^(((26*I)*d*Pi)/c)*t^8*G[-16*d, -17*d, c] + 
       626438961425031963768278237025000000000000000000000000*
        E^(((28*I)*d*Pi)/c)*t^8*G[-16*d, -17*d, c] + 
       403951559182027109037393495486233466285057688731648*Sqrt[33]*
        E^(((22*I)*d*Pi)/c)*t^9*G[-16*d, -17*d, c] + 
       15081980972454641194046711830263319304061922685485056*Sqrt[97]*
        E^(((24*I)*d*Pi)/c)*t^9*G[-16*d, -17*d, c] + 
       17289999499485412892326557828890364919679490340159488*Sqrt[161]*
        E^(((26*I)*d*Pi)/c)*t^9*G[-16*d, -17*d, c] + 
       55533785531532244136696056640625000000000000000000000*
        E^(((28*I)*d*Pi)/c)*t^9*G[-16*d, -17*d, c] + 
       19306272874593035047982167316855973074262412492800*Sqrt[33]*
        E^(((22*I)*d*Pi)/c)*t^10*G[-16*d, -17*d, c] + 
       1037262684525322377475010308300717175327875423272960*Sqrt[97]*
        E^(((24*I)*d*Pi)/c)*t^10*G[-16*d, -17*d, c] + 
       1240008857393344454146521528981369632922637699645440*Sqrt[161]*
        E^(((26*I)*d*Pi)/c)*t^10*G[-16*d, -17*d, c] + 
       3625667873135696035817816308593750000000000000000000*
        E^(((28*I)*d*Pi)/c)*t^10*G[-16*d, -17*d, c] + 
       663252060049709155042536366514069307393362857984*Sqrt[33]*
        E^(((22*I)*d*Pi)/c)*t^11*G[-16*d, -17*d, c] + 
       50498703056340183376245907470057429256149139918848*Sqrt[97]*
        E^(((24*I)*d*Pi)/c)*t^11*G[-16*d, -17*d, c] + 
       62182521135028391488329633384445984646060712136704*Sqrt[161]*
        E^(((26*I)*d*Pi)/c)*t^11*G[-16*d, -17*d, c] + 
       169788561736044147681176662445068359375000000000000*
        E^(((28*I)*d*Pi)/c)*t^11*G[-16*d, -17*d, c] + 
       16139194120973128679834040266365740189181784832*Sqrt[33]*
        E^(((22*I)*d*Pi)/c)*t^12*G[-16*d, -17*d, c] + 
       1649176891359259751943234255191043724768019061504*Sqrt[97]*
        E^(((24*I)*d*Pi)/c)*t^12*G[-16*d, -17*d, c] + 
       2068431960765665105463003442848470504465008872192*Sqrt[161]*
        E^(((26*I)*d*Pi)/c)*t^12*G[-16*d, -17*d, c] + 
       5406714877693911602038890123367309570312500000000*E^(((28*I)*d*Pi)/c)*
        t^12*G[-16*d, -17*d, c] + 
       266259187368903605234835186014736102995218896*Sqrt[33]*
        E^(((22*I)*d*Pi)/c)*t^13*G[-16*d, -17*d, c] + 
       32398521188145658897327097664748427981244197712*Sqrt[97]*
        E^(((24*I)*d*Pi)/c)*t^13*G[-16*d, -17*d, c] + 
       40981654777186135407487589281552639357746436176*Sqrt[161]*
        E^(((26*I)*d*Pi)/c)*t^13*G[-16*d, -17*d, c] + 
       104944731527214953760383650660514831542968750000*E^(((28*I)*d*Pi)/c)*
        t^13*G[-16*d, -17*d, c] + 2377314172936639332453885589417286633885883*
        Sqrt[33]*E^(((22*I)*d*Pi)/c)*t^14*G[-16*d, -17*d, c] + 
       289272510608443383011849086292396678403966051*Sqrt[97]*
        E^(((24*I)*d*Pi)/c)*t^14*G[-16*d, -17*d, c] + 
       365907631939161923281139190013862851408450323*Sqrt[161]*
        E^(((26*I)*d*Pi)/c)*t^14*G[-16*d, -17*d, c] + 
       937006531492990658574854023754596710205078125*E^(((28*I)*d*Pi)/c)*t^14*
        G[-16*d, -17*d, c] + 
       490993039418070079606226958865831475350993818066270289920*
        E^(((24*I)*d*Pi)/c)*G[-16*d, -16*d, c] + 
       260558261502584815768424825819441120448465443810118205440*Sqrt[2]*
        E^(((26*I)*d*Pi)/c)*G[-16*d, -16*d, c] + 
       174973982649481448056643288734027701713676245800562196480*Sqrt[3]*
        E^(((28*I)*d*Pi)/c)*G[-16*d, -16*d, c] + 
       461197970912410040375386458277348906447534541323653611520*
        E^(((30*I)*d*Pi)/c)*G[-16*d, -16*d, c] + 
       1420988579593180434379989376388059217078910072463971844096*
        E^(((24*I)*d*Pi)/c)*t*G[-16*d, -16*d, c] + 
       933510049749134999757052484499463841663172738197571502080*Sqrt[2]*
        E^(((26*I)*d*Pi)/c)*t*G[-16*d, -16*d, c] + 
       639434959235709381454071691880365866466011821405267558400*Sqrt[3]*
        E^(((28*I)*d*Pi)/c)*t*G[-16*d, -16*d, c] + 
       1102480886102315721881952674711887685728706222544520216576*
        E^(((30*I)*d*Pi)/c)*t*G[-16*d, -16*d, c] + 
       1695101211039048256706038048207084617133520986010040664064*
        E^(((24*I)*d*Pi)/c)*t^2*G[-16*d, -16*d, c] + 
       1411573182517474007235903332528101167665908986732192202752*Sqrt[2]*
        E^(((26*I)*d*Pi)/c)*t^2*G[-16*d, -16*d, c] + 
       957919514136736523373739209382981170108966547030146023424*Sqrt[3]*
        E^(((28*I)*d*Pi)/c)*t^2*G[-16*d, -16*d, c] + 
       1120456833882017816383258978569157287563879872130139029504*
        E^(((30*I)*d*Pi)/c)*t^2*G[-16*d, -16*d, c] + 
       1132125453038216898670677657354235355527971449218571173888*
        E^(((24*I)*d*Pi)/c)*t^3*G[-16*d, -16*d, c] + 
       1206880711952555317970816361869558922038422563933596418048*Sqrt[2]*
        E^(((26*I)*d*Pi)/c)*t^3*G[-16*d, -16*d, c] + 
       796237865348074735807118018088093203988711763864511840256*Sqrt[3]*
        E^(((28*I)*d*Pi)/c)*t^3*G[-16*d, -16*d, c] + 
       654785516440364452330980737701222496590044186562262990848*
        E^(((30*I)*d*Pi)/c)*t^3*G[-16*d, -16*d, c] + 
       481249760512096359338083607567904042820024247268696653824*
        E^(((24*I)*d*Pi)/c)*t^4*G[-16*d, -16*d, c] + 
       657338196591857780317256040157611924131426201451431460864*Sqrt[2]*
        E^(((26*I)*d*Pi)/c)*t^4*G[-16*d, -16*d, c] + 
       417001975592897977266910736991240891102321429083647377408*Sqrt[3]*
        E^(((28*I)*d*Pi)/c)*t^4*G[-16*d, -16*d, c] + 
       249322066464488941524654384935368523405440053499735834624*
        E^(((30*I)*d*Pi)/c)*t^4*G[-16*d, -16*d, c] + 
       139593011399531503925666659486682378552552193904655466496*
        E^(((24*I)*d*Pi)/c)*t^5*G[-16*d, -16*d, c] + 
       243044106216260148633358811269922406414461685129409462272*Sqrt[2]*
        E^(((26*I)*d*Pi)/c)*t^5*G[-16*d, -16*d, c] + 
       147530135759775815071877267239236590781560236854711681024*Sqrt[3]*
        E^(((28*I)*d*Pi)/c)*t^5*G[-16*d, -16*d, c] + 
       66145677053749721347022164007289362242095433575716356096*
        E^(((30*I)*d*Pi)/c)*t^5*G[-16*d, -16*d, c] + 
       28814446633491089512882374203319278162997061175381852160*
        E^(((24*I)*d*Pi)/c)*t^6*G[-16*d, -16*d, c] + 
       63325479399158272352438137801804210044481437069672972288*Sqrt[2]*
        E^(((26*I)*d*Pi)/c)*t^6*G[-16*d, -16*d, c] + 
       36770500620502000210643918737963212852363689577840377856*Sqrt[3]*
        E^(((28*I)*d*Pi)/c)*t^6*G[-16*d, -16*d, c] + 
       12722185874192303299556274491021310692951993263356641280*
        E^(((30*I)*d*Pi)/c)*t^6*G[-16*d, -16*d, c] + 
       4344007576888130077913393465982279587749877007467413504*
        E^(((24*I)*d*Pi)/c)*t^7*G[-16*d, -16*d, c] + 
       11882137979763892651585395765488700457559681408163643392*Sqrt[2]*
        E^(((26*I)*d*Pi)/c)*t^7*G[-16*d, -16*d, c] + 
       6619847557816719076771046817555578268565729699927425024*Sqrt[3]*
        E^(((28*I)*d*Pi)/c)*t^7*G[-16*d, -16*d, c] + 
       1816461717783776519864147374211663825218110175748030464*
        E^(((30*I)*d*Pi)/c)*t^7*G[-16*d, -16*d, c] + 
       485452611246223150955732488838823181778129772045402112*
        E^(((24*I)*d*Pi)/c)*t^8*G[-16*d, -16*d, c] + 
       1622102040541018738438443753508944743105038156579209216*Sqrt[2]*
        E^(((26*I)*d*Pi)/c)*t^8*G[-16*d, -16*d, c] + 
       871571040529529530163177198231589307700684474026033152*Sqrt[3]*
        E^(((28*I)*d*Pi)/c)*t^8*G[-16*d, -16*d, c] + 
       194927955670883149798167170671415659427327038374019072*
        E^(((30*I)*d*Pi)/c)*t^8*G[-16*d, -16*d, c] + 
       40421024470031981625462473540786055755696677129814016*
        E^(((24*I)*d*Pi)/c)*t^9*G[-16*d, -16*d, c] + 
       161102096380810597480769753041223824909191047710507008*Sqrt[2]*
        E^(((26*I)*d*Pi)/c)*t^9*G[-16*d, -16*d, c] + 
       84014633971033485000352941887745749996498833297637376*Sqrt[3]*
        E^(((28*I)*d*Pi)/c)*t^9*G[-16*d, -16*d, c] + 
       15761677742153136923200519943328881550697379382951936*
        E^(((30*I)*d*Pi)/c)*t^9*G[-16*d, -16*d, c] + 
       2492878491799564038281375385605392181664976186900480*
        E^(((24*I)*d*Pi)/c)*t^10*G[-16*d, -16*d, c] + 
       11507641247932062721861032877105502245380194587115520*Sqrt[2]*
        E^(((26*I)*d*Pi)/c)*t^10*G[-16*d, -16*d, c] + 
       5864349900674080360794474168833316682590091078533120*Sqrt[3]*
        E^(((28*I)*d*Pi)/c)*t^10*G[-16*d, -16*d, c] + 
       952182828398139008414520389099679677988941049364480*
        E^(((30*I)*d*Pi)/c)*t^10*G[-16*d, -16*d, c] + 
       111409640535772984887515897474102402252006152470528*
        E^(((24*I)*d*Pi)/c)*t^11*G[-16*d, -16*d, c] + 
       575473337359566974621272881270509855322690514059264*Sqrt[2]*
        E^(((26*I)*d*Pi)/c)*t^11*G[-16*d, -16*d, c] + 
       288497103986616325979372410704244727825598259396608*Sqrt[3]*
        E^(((28*I)*d*Pi)/c)*t^11*G[-16*d, -16*d, c] + 
       41953120799519345070652079250391821544595115737088*E^(((30*I)*d*Pi)/c)*
        t^11*G[-16*d, -16*d, c] + 
       3433955363876144886501180974330323285780981612544*E^(((24*I)*d*Pi)/c)*
        t^12*G[-16*d, -16*d, c] + 
       19110078891840957481032305498280792743862570319872*Sqrt[2]*
        E^(((26*I)*d*Pi)/c)*t^12*G[-16*d, -16*d, c] + 
       9483187294553858089815068291109587378954550902784*Sqrt[3]*
        E^(((28*I)*d*Pi)/c)*t^12*G[-16*d, -16*d, c] + 
       1281228685230568447465268643120957847593260417024*E^(((30*I)*d*Pi)/c)*
        t^12*G[-16*d, -16*d, c] + 
       65579950239283931555467991605050671028536082432*E^(((24*I)*d*Pi)/c)*
        t^13*G[-16*d, -16*d, c] + 
       378333604644580812367135951491720627430323388416*Sqrt[2]*
        E^(((26*I)*d*Pi)/c)*t^13*G[-16*d, -16*d, c] + 
       186865647923844366178748240757895330695324106752*Sqrt[3]*
        E^(((28*I)*d*Pi)/c)*t^13*G[-16*d, -16*d, c] + 
       24352413756795440470557004353732010764530614272*E^(((30*I)*d*Pi)/c)*
        t^13*G[-16*d, -16*d, c] + 
       585535269993606531745249925045095277040500736*E^(((24*I)*d*Pi)/c)*t^14*
        G[-16*d, -16*d, c] + 3377978612898042967563713852604648459199315968*
        Sqrt[2]*E^(((26*I)*d*Pi)/c)*t^14*G[-16*d, -16*d, c] + 
       1668443285034324698024537863909779738351108096*Sqrt[3]*
        E^(((28*I)*d*Pi)/c)*t^14*G[-16*d, -16*d, c] + 
       217432265685673575629973253158321524683309056*E^(((30*I)*d*Pi)/c)*t^14*
        G[-16*d, -16*d, c] + 
       36538822717976050051222342640750232798572037877782282240*Sqrt[33]*
        E^(((24*I)*d*Pi)/c)*G[-16*d, -15*d, c] + 
       48943164364618607348116621740591121851486706079555911680*Sqrt[97]*
        E^(((26*I)*d*Pi)/c)*G[-16*d, -15*d, c] + 
       24368515288943751574916152854911533814804157229600604160*Sqrt[161]*
        E^(((28*I)*d*Pi)/c)*G[-16*d, -15*d, c] + 
       364640980538638332572159827372127223073996800000000000000*
        E^(((30*I)*d*Pi)/c)*G[-16*d, -15*d, c] + 
       81452789557450149799713367348113804132112287776668385280*Sqrt[33]*
        E^(((24*I)*d*Pi)/c)*t*G[-16*d, -15*d, c] + 
       163713955889914384196350280411616884282448338093919436800*Sqrt[97]*
        E^(((26*I)*d*Pi)/c)*t*G[-16*d, -15*d, c] + 
       90432817050984282014321954798932676740333500407079763968*Sqrt[161]*
        E^(((28*I)*d*Pi)/c)*t*G[-16*d, -15*d, c] + 
       1164463642199128722235733306921758274617344000000000000000*
        E^(((30*I)*d*Pi)/c)*t*G[-16*d, -15*d, c] + 
       76644028481130659939034554768579869518199781473011105792*Sqrt[33]*
        E^(((24*I)*d*Pi)/c)*t^2*G[-16*d, -15*d, c] + 
       227335650374921051214090273110034222029629478248051113984*Sqrt[97]*
        E^(((26*I)*d*Pi)/c)*t^2*G[-16*d, -15*d, c] + 
       140192995945205113148754323657281598871390053551961014272*Sqrt[161]*
        E^(((28*I)*d*Pi)/c)*t^2*G[-16*d, -15*d, c] + 
       1500052997799616932205728713205246364483584000000000000000*
        E^(((30*I)*d*Pi)/c)*t^2*G[-16*d, -15*d, c] + 
       41028008378649426594132628300725181127268931420456747008*Sqrt[33]*
        E^(((24*I)*d*Pi)/c)*t^3*G[-16*d, -15*d, c] + 
       177119380787616251326417891002333518071538141402492829696*Sqrt[97]*
        E^(((26*I)*d*Pi)/c)*t^3*G[-16*d, -15*d, c] + 
       122131367508150447963440865051713569659848713448114356224*Sqrt[161]*
        E^(((28*I)*d*Pi)/c)*t^3*G[-16*d, -15*d, c] + 
       1070066811151441233707845171870213079040000000000000000000*
        E^(((30*I)*d*Pi)/c)*t^3*G[-16*d, -15*d, c] + 
       14121624481640995614797417956718518118604455762297094144*Sqrt[33]*
        E^(((24*I)*d*Pi)/c)*t^4*G[-16*d, -15*d, c] + 
       87823150127870947071607396497799780401747433485791920128*Sqrt[97]*
        E^(((26*I)*d*Pi)/c)*t^4*G[-16*d, -15*d, c] + 
       67523528847387903381216294132408481253826950145131937792*Sqrt[161]*
        E^(((28*I)*d*Pi)/c)*t^4*G[-16*d, -15*d, c] + 
       483572352096380863414062213100700958720000000000000000000*
        E^(((30*I)*d*Pi)/c)*t^4*G[-16*d, -15*d, c] + 
       3334677368058481655590217331727419469722716562933153792*Sqrt[33]*
        E^(((24*I)*d*Pi)/c)*t^5*G[-16*d, -15*d, c] + 
       29680038888313227195093525880920711510278727279442919424*Sqrt[97]*
        E^(((26*I)*d*Pi)/c)*t^5*G[-16*d, -15*d, c] + 
       25278116980649196352505212002575183760994722429353852928*Sqrt[161]*
        E^(((28*I)*d*Pi)/c)*t^5*G[-16*d, -15*d, c] + 
       148998232473582712932812401453301760000000000000000000000*
        E^(((30*I)*d*Pi)/c)*t^5*G[-16*d, -15*d, c] + 
       560769509947354729039195311248159837686087300927193088*Sqrt[33]*
        E^(((24*I)*d*Pi)/c)*t^6*G[-16*d, -15*d, c] + 
       7121687197528512709062323724770090044333046435011362816*Sqrt[97]*
        E^(((26*I)*d*Pi)/c)*t^6*G[-16*d, -15*d, c] + 
       6655120051786255413451813194890797572534873911564697600*Sqrt[161]*
        E^(((28*I)*d*Pi)/c)*t^6*G[-16*d, -15*d, c] + 
       32713761376409374196384122329477120000000000000000000000*
        E^(((30*I)*d*Pi)/c)*t^6*G[-16*d, -15*d, c] + 
       68556922811869751062026793069288286793742542440497152*Sqrt[33]*
        E^(((24*I)*d*Pi)/c)*t^7*G[-16*d, -15*d, c] + 
       1242801825208478216467544524221750318356622501419679744*Sqrt[97]*
        E^(((26*I)*d*Pi)/c)*t^7*G[-16*d, -15*d, c] + 
       1259545844455519961974829818462897678729935941409964032*Sqrt[161]*
        E^(((28*I)*d*Pi)/c)*t^7*G[-16*d, -15*d, c] + 
       5255722146934198417825757919600000000000000000000000000*
        E^(((30*I)*d*Pi)/c)*t^7*G[-16*d, -15*d, c] + 
       6146925141518375251061720273928046930843843581444096*Sqrt[33]*
        E^(((24*I)*d*Pi)/c)*t^8*G[-16*d, -15*d, c] + 
       159571829254998478569469937003865372416054428132442112*Sqrt[97]*
        E^(((26*I)*d*Pi)/c)*t^8*G[-16*d, -15*d, c] + 
       173148637204372625976360828924776796999801639278739456*Sqrt[161]*
        E^(((28*I)*d*Pi)/c)*t^8*G[-16*d, -15*d, c] + 
       626438961425031963768278237025000000000000000000000000*
        E^(((30*I)*d*Pi)/c)*t^8*G[-16*d, -15*d, c] + 
       403951559182027109037393495486233466285057688731648*Sqrt[33]*
        E^(((24*I)*d*Pi)/c)*t^9*G[-16*d, -15*d, c] + 
       15081980972454641194046711830263319304061922685485056*Sqrt[97]*
        E^(((26*I)*d*Pi)/c)*t^9*G[-16*d, -15*d, c] + 
       17289999499485412892326557828890364919679490340159488*Sqrt[161]*
        E^(((28*I)*d*Pi)/c)*t^9*G[-16*d, -15*d, c] + 
       55533785531532244136696056640625000000000000000000000*
        E^(((30*I)*d*Pi)/c)*t^9*G[-16*d, -15*d, c] + 
       19306272874593035047982167316855973074262412492800*Sqrt[33]*
        E^(((24*I)*d*Pi)/c)*t^10*G[-16*d, -15*d, c] + 
       1037262684525322377475010308300717175327875423272960*Sqrt[97]*
        E^(((26*I)*d*Pi)/c)*t^10*G[-16*d, -15*d, c] + 
       1240008857393344454146521528981369632922637699645440*Sqrt[161]*
        E^(((28*I)*d*Pi)/c)*t^10*G[-16*d, -15*d, c] + 
       3625667873135696035817816308593750000000000000000000*
        E^(((30*I)*d*Pi)/c)*t^10*G[-16*d, -15*d, c] + 
       663252060049709155042536366514069307393362857984*Sqrt[33]*
        E^(((24*I)*d*Pi)/c)*t^11*G[-16*d, -15*d, c] + 
       50498703056340183376245907470057429256149139918848*Sqrt[97]*
        E^(((26*I)*d*Pi)/c)*t^11*G[-16*d, -15*d, c] + 
       62182521135028391488329633384445984646060712136704*Sqrt[161]*
        E^(((28*I)*d*Pi)/c)*t^11*G[-16*d, -15*d, c] + 
       169788561736044147681176662445068359375000000000000*
        E^(((30*I)*d*Pi)/c)*t^11*G[-16*d, -15*d, c] + 
       16139194120973128679834040266365740189181784832*Sqrt[33]*
        E^(((24*I)*d*Pi)/c)*t^12*G[-16*d, -15*d, c] + 
       1649176891359259751943234255191043724768019061504*Sqrt[97]*
        E^(((26*I)*d*Pi)/c)*t^12*G[-16*d, -15*d, c] + 
       2068431960765665105463003442848470504465008872192*Sqrt[161]*
        E^(((28*I)*d*Pi)/c)*t^12*G[-16*d, -15*d, c] + 
       5406714877693911602038890123367309570312500000000*E^(((30*I)*d*Pi)/c)*
        t^12*G[-16*d, -15*d, c] + 
       266259187368903605234835186014736102995218896*Sqrt[33]*
        E^(((24*I)*d*Pi)/c)*t^13*G[-16*d, -15*d, c] + 
       32398521188145658897327097664748427981244197712*Sqrt[97]*
        E^(((26*I)*d*Pi)/c)*t^13*G[-16*d, -15*d, c] + 
       40981654777186135407487589281552639357746436176*Sqrt[161]*
        E^(((28*I)*d*Pi)/c)*t^13*G[-16*d, -15*d, c] + 
       104944731527214953760383650660514831542968750000*E^(((30*I)*d*Pi)/c)*
        t^13*G[-16*d, -15*d, c] + 2377314172936639332453885589417286633885883*
        Sqrt[33]*E^(((24*I)*d*Pi)/c)*t^14*G[-16*d, -15*d, c] + 
       289272510608443383011849086292396678403966051*Sqrt[97]*
        E^(((26*I)*d*Pi)/c)*t^14*G[-16*d, -15*d, c] + 
       365907631939161923281139190013862851408450323*Sqrt[161]*
        E^(((28*I)*d*Pi)/c)*t^14*G[-16*d, -15*d, c] + 
       937006531492990658574854023754596710205078125*E^(((30*I)*d*Pi)/c)*t^14*
        G[-16*d, -15*d, c] + 
       498725148278206770042618334952908027351445507911188480*
        E^(((24*I)*d*Pi)/c)*G[-16*d, -14*d, c] + 
       124249313607180571984421554278193023010260898207770869760*Sqrt[17]*
        E^(((26*I)*d*Pi)/c)*G[-16*d, -14*d, c] + 
       62806766539078669944333507003219606252255423509110456320*Sqrt[33]*
        E^(((28*I)*d*Pi)/c)*G[-16*d, -14*d, c] + 
       356757995030661536599569398147787087486820355902883758080*
        E^(((30*I)*d*Pi)/c)*G[-16*d, -14*d, c] + 
       798673763021310067203821144311941198316576244932542464*
        E^(((24*I)*d*Pi)/c)*t*G[-16*d, -14*d, c] + 
       369839283863278290593902142879914877968954967692337479680*Sqrt[17]*
        E^(((26*I)*d*Pi)/c)*t*G[-16*d, -14*d, c] + 
       228597231533809678133423552859967843238688412462145863680*Sqrt[33]*
        E^(((28*I)*d*Pi)/c)*t*G[-16*d, -14*d, c] + 
       1228392144563985113063275798074004613556119325939454705664*
        E^(((30*I)*d*Pi)/c)*t*G[-16*d, -14*d, c] + 
       509064141696733936992651365154243121607295495816871936*
        E^(((24*I)*d*Pi)/c)*t^2*G[-16*d, -14*d, c] + 
       453674362571266305477513369825548939491244226485522792448*Sqrt[17]*
        E^(((26*I)*d*Pi)/c)*t^2*G[-16*d, -14*d, c] + 
       349939473451991829146251363095766096218388591149198606336*Sqrt[33]*
        E^(((28*I)*d*Pi)/c)*t^2*G[-16*d, -14*d, c] + 
       1728052299230775414628841529412515887000694253843011076096*
        E^(((30*I)*d*Pi)/c)*t^2*G[-16*d, -14*d, c] + 
       173082451988277906414200087321495215525956391767375872*
        E^(((24*I)*d*Pi)/c)*t^3*G[-16*d, -14*d, c] + 
       311623602378962165178960987162209157482542944980589084672*Sqrt[17]*
        E^(((26*I)*d*Pi)/c)*t^3*G[-16*d, -14*d, c] + 
       302185216016767453016072984384573385664313712102126649344*Sqrt[33]*
        E^(((28*I)*d*Pi)/c)*t^3*G[-16*d, -14*d, c] + 
       1353381882933342326779088980220011202595108727294621908992*
        E^(((30*I)*d*Pi)/c)*t^3*G[-16*d, -14*d, c] + 
       35185201593964804877904110234310497641309430953803776*
        E^(((24*I)*d*Pi)/c)*t^4*G[-16*d, -14*d, c] + 
       136329936622018531566446444452222623320686089447822852096*Sqrt[17]*
        E^(((26*I)*d*Pi)/c)*t^4*G[-16*d, -14*d, c] + 
       165959201420105076726435762483186484256695599496578465792*Sqrt[33]*
        E^(((28*I)*d*Pi)/c)*t^4*G[-16*d, -14*d, c] + 
       671884237664668947617497355494523678656513840571928805376*
        E^(((30*I)*d*Pi)/c)*t^4*G[-16*d, -14*d, c] + 
       4517392610227274592787667396039816242036651090509824*
        E^(((24*I)*d*Pi)/c)*t^5*G[-16*d, -14*d, c] + 
       40748601129543498098126655546151280266773713628155609088*Sqrt[17]*
        E^(((26*I)*d*Pi)/c)*t^5*G[-16*d, -14*d, c] + 
       61793894041646774697711459530952237609417409050565410816*Sqrt[33]*
        E^(((28*I)*d*Pi)/c)*t^5*G[-16*d, -14*d, c] + 
       226860017945018186265845024590648954479400352060574531584*
        E^(((30*I)*d*Pi)/c)*t^5*G[-16*d, -14*d, c] + 
       376875790095591001726972601811695368910894184529920*
        E^(((24*I)*d*Pi)/c)*t^6*G[-16*d, -14*d, c] + 
       8681752679120108799675787046807698766871681235704348672*Sqrt[17]*
        E^(((26*I)*d*Pi)/c)*t^6*G[-16*d, -14*d, c] + 
       16195996407858273752647920477871415188137312192313688064*Sqrt[33]*
        E^(((28*I)*d*Pi)/c)*t^6*G[-16*d, -14*d, c] + 
       54325412017887226381471696299833482216347069013284618240*
        E^(((30*I)*d*Pi)/c)*t^6*G[-16*d, -14*d, c] + 
       20840927495920603500229143950148030038174980898816*E^(((24*I)*d*Pi)/c)*
        t^7*G[-16*d, -14*d, c] + 
       1353230549291010219539570010872316947081750953032941568*Sqrt[17]*
        E^(((26*I)*d*Pi)/c)*t^7*G[-16*d, -14*d, c] + 
       3053877239912278680841773888107158185378500041733308416*Sqrt[33]*
        E^(((28*I)*d*Pi)/c)*t^7*G[-16*d, -14*d, c] + 
       9456641769898162768297500830074257717331916068870946816*
        E^(((30*I)*d*Pi)/c)*t^7*G[-16*d, -14*d, c] + 
       782951506487341135275358066102488933449678716928*E^(((24*I)*d*Pi)/c)*
        t^8*G[-16*d, -14*d, c] + 
       156531117879606134962587597096899555991669797094948864*Sqrt[17]*
        E^(((26*I)*d*Pi)/c)*t^8*G[-16*d, -14*d, c] + 
       418552843719836044125967579979185402021562437041389568*Sqrt[33]*
        E^(((28*I)*d*Pi)/c)*t^8*G[-16*d, -14*d, c] + 
       1211085176404329397032483004098816178719366400220069888*
        E^(((30*I)*d*Pi)/c)*t^8*G[-16*d, -14*d, c] + 
       20277508024974167610904036945294303402754310144*E^(((24*I)*d*Pi)/c)*
        t^9*G[-16*d, -14*d, c] + 
       13487258645893799223102942978397282339038624252690432*Sqrt[17]*
        E^(((26*I)*d*Pi)/c)*t^9*G[-16*d, -14*d, c] + 
       41697168182029560578598172123826250442513574982057984*Sqrt[33]*
        E^(((28*I)*d*Pi)/c)*t^9*G[-16*d, -14*d, c] + 
       114196346973457759325003861519760444652817446814613504*
        E^(((30*I)*d*Pi)/c)*t^9*G[-16*d, -14*d, c] + 
       330142309700150760079679231391270024060600320*E^(((24*I)*d*Pi)/c)*t^10*
        G[-16*d, -14*d, c] + 
       858637531955034091836208541307487384880892157624320*Sqrt[17]*
        E^(((26*I)*d*Pi)/c)*t^10*G[-16*d, -14*d, c] + 
       2985239182397868194643769204836754642999545377587200*Sqrt[33]*
        E^(((28*I)*d*Pi)/c)*t^10*G[-16*d, -14*d, c] + 
       7838440776862206082065654122534031752784049099243520*
        E^(((30*I)*d*Pi)/c)*t^10*G[-16*d, -14*d, c] + 
       2633429107458293496704548754997902051377152*E^(((24*I)*d*Pi)/c)*t^11*
        G[-16*d, -14*d, c] + 
       39406619585192027179118661962182640819273944006656*Sqrt[17]*
        E^(((26*I)*d*Pi)/c)*t^11*G[-16*d, -14*d, c] + 
       149520070312881025408959890171319990564645054185472*Sqrt[33]*
        E^(((28*I)*d*Pi)/c)*t^11*G[-16*d, -14*d, c] + 
       381051067653044790701234600428053006595779075244032*
        E^(((30*I)*d*Pi)/c)*t^11*G[-16*d, -14*d, c] + 
       28450364336928739596273697799777913143296*E^(((24*I)*d*Pi)/c)*t^12*
        G[-16*d, -14*d, c] + 
       1237688584015265900492818087697634235077296652288*Sqrt[17]*
        E^(((26*I)*d*Pi)/c)*t^12*G[-16*d, -14*d, c] + 
       4969960750871650225468920597907558869686399533056*Sqrt[33]*
        E^(((28*I)*d*Pi)/c)*t^12*G[-16*d, -14*d, c] + 
       12432548191926833349041818326581036288259219521536*E^(((30*I)*d*Pi)/c)*
        t^12*G[-16*d, -14*d, c] + 29388782718409105930807161592781733888*
        E^(((24*I)*d*Pi)/c)*t^13*G[-16*d, -14*d, c] + 
       23861623942389873578182654584372069034899800064*Sqrt[17]*
        E^(((26*I)*d*Pi)/c)*t^13*G[-16*d, -14*d, c] + 
       98436346685936717619007357941047374076096544768*Sqrt[33]*
        E^(((28*I)*d*Pi)/c)*t^13*G[-16*d, -14*d, c] + 
       244132679919450484016460324195831273160188100608*E^(((30*I)*d*Pi)/c)*
        t^13*G[-16*d, -14*d, c] + 262399845700081302953635371364122624*
        E^(((24*I)*d*Pi)/c)*t^14*G[-16*d, -14*d, c] + 
       213050213771338156948059415931893473525891072*Sqrt[17]*
        E^(((26*I)*d*Pi)/c)*t^14*G[-16*d, -14*d, c] + 
       878895952553006407312565695902208697108004864*Sqrt[33]*
        E^(((28*I)*d*Pi)/c)*t^14*G[-16*d, -14*d, c] + 
       2179756070709379321575538608891350653215965184*E^(((30*I)*d*Pi)/c)*
        t^14*G[-16*d, -14*d, c] + 
       49343166285718248688256411232802037937587459294956093440*Sqrt[41]*
        E^(((26*I)*d*Pi)/c)*G[-16*d, -13*d, c] + 
       44108452893108715674752530692398006108923782758400000000*Sqrt[105]*
        E^(((28*I)*d*Pi)/c)*G[-16*d, -13*d, c] + 
       371901310627195300458277965093678853331519492279658086400*
        E^(((30*I)*d*Pi)/c)*G[-16*d, -13*d, c] + 
       121025957505386195508903263310522455357567096554984046592*Sqrt[41]*
        E^(((26*I)*d*Pi)/c)*t*G[-16*d, -13*d, c] + 
       153206217908948724465295818730519316384508574433280000000*Sqrt[105]*
        E^(((28*I)*d*Pi)/c)*t*G[-16*d, -13*d, c] + 
       1325904453863172793281280626124819966591604977752678072320*
        E^(((30*I)*d*Pi)/c)*t*G[-16*d, -13*d, c] + 
       124934709328329221724113489243414782330821161752322899968*Sqrt[41]*
        E^(((26*I)*d*Pi)/c)*t^2*G[-16*d, -13*d, c] + 
       222188402262534166553673813778879658459199417876480000000*Sqrt[105]*
        E^(((28*I)*d*Pi)/c)*t^2*G[-16*d, -13*d, c] + 
       1949880872223679012381421187644158431859200666145317191680*
        E^(((30*I)*d*Pi)/c)*t^2*G[-16*d, -13*d, c] + 
       73314760424026596038137688019882090072915693524679131136*Sqrt[41]*
        E^(((26*I)*d*Pi)/c)*t^3*G[-16*d, -13*d, c] + 
       181277363181201752114260895752679551411536946790400000000*Sqrt[105]*
        E^(((28*I)*d*Pi)/c)*t^3*G[-16*d, -13*d, c] + 
       1605620645868567668535102724577736873664185673303929651200*
        E^(((30*I)*d*Pi)/c)*t^3*G[-16*d, -13*d, c] + 
       27666957344347614819016460779388018589576335980209635328*Sqrt[41]*
        E^(((26*I)*d*Pi)/c)*t^4*G[-16*d, -13*d, c] + 
       94153349919711565807017384016101473801492181811200000000*Sqrt[105]*
        E^(((28*I)*d*Pi)/c)*t^4*G[-16*d, -13*d, c] + 
       840406942080599884310457028281878631433612439763361464320*
        E^(((30*I)*d*Pi)/c)*t^4*G[-16*d, -13*d, c] + 
       7166346872018691648005049850731494095420116469454733312*Sqrt[41]*
        E^(((26*I)*d*Pi)/c)*t^5*G[-16*d, -13*d, c] + 
       33277105638297565200642859270538995786880699596800000000*Sqrt[105]*
        E^(((28*I)*d*Pi)/c)*t^5*G[-16*d, -13*d, c] + 
       299208481197928412700645883384386477507031387132091432960*
        E^(((30*I)*d*Pi)/c)*t^5*G[-16*d, -13*d, c] + 
       1323129316982944582064317057275960167818653572026859520*Sqrt[41]*
        E^(((26*I)*d*Pi)/c)*t^6*G[-16*d, -13*d, c] + 
       8324558794072524832021372263929852552619334041600000000*Sqrt[105]*
        E^(((28*I)*d*Pi)/c)*t^6*G[-16*d, -13*d, c] + 
       75379007648878977506792399539896578107047415325141237760*
        E^(((30*I)*d*Pi)/c)*t^6*G[-16*d, -13*d, c] + 
       178013819286308301076163057255956136474136955079098368*Sqrt[41]*
        E^(((26*I)*d*Pi)/c)*t^7*G[-16*d, -13*d, c] + 
       1507988103795316320733498587588312561509990400000000000*Sqrt[105]*
        E^(((28*I)*d*Pi)/c)*t^7*G[-16*d, -13*d, c] + 
       13744969748052944072822544990388837953323461113345474560*
        E^(((30*I)*d*Pi)/c)*t^7*G[-16*d, -13*d, c] + 
       17659431207234163056774385670439938120623055809019904*Sqrt[41]*
        E^(((26*I)*d*Pi)/c)*t^8*G[-16*d, -13*d, c] + 
       199944712965033491311005413768726118078873600000000000*Sqrt[105]*
        E^(((28*I)*d*Pi)/c)*t^8*G[-16*d, -13*d, c] + 
       1833110558148331401066815438733869257814789423114485760*
        E^(((30*I)*d*Pi)/c)*t^8*G[-16*d, -13*d, c] + 
       1297313433095614759315575812891963621717736236777472*Sqrt[41]*
        E^(((26*I)*d*Pi)/c)*t^9*G[-16*d, -13*d, c] + 
       19403404302059866135935047383209653022720000000000000*Sqrt[105]*
        E^(((28*I)*d*Pi)/c)*t^9*G[-16*d, -13*d, c] + 
       178761180911680622843507160773800609786397883912683520*
        E^(((30*I)*d*Pi)/c)*t^9*G[-16*d, -13*d, c] + 
       70411085290016504813703443809281905768939535728640*Sqrt[41]*
        E^(((26*I)*d*Pi)/c)*t^10*G[-16*d, -13*d, c] + 
       1362065675532703644855235052211332419584000000000000*Sqrt[105]*
        E^(((28*I)*d*Pi)/c)*t^10*G[-16*d, -13*d, c] + 
       12596372872279535884664261003956101594396785668259840*
        E^(((30*I)*d*Pi)/c)*t^10*G[-16*d, -13*d, c] + 
       2790738131250288868361512013159556708072900427776*Sqrt[41]*
        E^(((26*I)*d*Pi)/c)*t^11*G[-16*d, -13*d, c] + 
       67290295238614838644618366893993921000000000000000*Sqrt[105]*
        E^(((28*I)*d*Pi)/c)*t^11*G[-16*d, -13*d, c] + 
       623996052126995511139203294888251777408276705832960*
        E^(((30*I)*d*Pi)/c)*t^11*G[-16*d, -13*d, c] + 
       78194806185527073586765761212862279166722766848*Sqrt[41]*
        E^(((26*I)*d*Pi)/c)*t^12*G[-16*d, -13*d, c] + 
       2217853818612015273676348641241786687500000000000*Sqrt[105]*
        E^(((28*I)*d*Pi)/c)*t^12*G[-16*d, -13*d, c] + 
       20601567691737773247477866629586059291023664641280*E^(((30*I)*d*Pi)/c)*
        t^12*G[-16*d, -13*d, c] + 
       1417056268798170131000000319493756638200866944*Sqrt[41]*
        E^(((26*I)*d*Pi)/c)*t^13*G[-16*d, -13*d, c] + 
       43757112784897424167160788060462019531250000000*Sqrt[105]*
        E^(((28*I)*d*Pi)/c)*t^13*G[-16*d, -13*d, c] + 
       406777177367737596339745162725964517587137950640*E^(((30*I)*d*Pi)/c)*
        t^13*G[-16*d, -13*d, c] + 
       12652288114269376169642859995479969983936312*Sqrt[41]*
        E^(((26*I)*d*Pi)/c)*t^14*G[-16*d, -13*d, c] + 
       390688507008012715778221321968410888671875000*Sqrt[105]*
        E^(((28*I)*d*Pi)/c)*t^14*G[-16*d, -13*d, c] + 
       3631939083640514253033438952910397478456588845*E^(((30*I)*d*Pi)/c)*
        t^14*G[-16*d, -13*d, c] + 
       40005824825142693832544245230781914588612538249185853440*
        E^(((26*I)*d*Pi)/c)*G[-16*d, -12*d, c] + 
       238757277406494606448611453281016032463340909363200000000*Sqrt[5]*
        E^(((28*I)*d*Pi)/c)*G[-16*d, -12*d, c] + 
       407069345973556719909188706143610166828927578471294566400*
        E^(((30*I)*d*Pi)/c)*G[-16*d, -12*d, c] + 
       76994924388750164208922154046167690366968152906711171072*
        E^(((26*I)*d*Pi)/c)*t*G[-16*d, -12*d, c] + 
       764691407945288590610954493504186805376435984793600000000*Sqrt[5]*
        E^(((28*I)*d*Pi)/c)*t*G[-16*d, -12*d, c] + 
       1475634119249778157362387983499946707165275115609202360320*
        E^(((30*I)*d*Pi)/c)*t*G[-16*d, -12*d, c] + 
       62646570053595481101112012114515232661617303734523527168*
        E^(((26*I)*d*Pi)/c)*t^2*G[-16*d, -12*d, c] + 
       1015487601016651780366851814486890156771300354293760000000*Sqrt[5]*
        E^(((28*I)*d*Pi)/c)*t^2*G[-16*d, -12*d, c] + 
       2218502570689054196707491099179798851821264613752365383680*
        E^(((30*I)*d*Pi)/c)*t^2*G[-16*d, -12*d, c] + 
       28912889818150016955270350252195253033301870732269060096*
        E^(((26*I)*d*Pi)/c)*t^3*G[-16*d, -12*d, c] + 
       758271112676760466037469537644398944669959517634560000000*Sqrt[5]*
        E^(((28*I)*d*Pi)/c)*t^3*G[-16*d, -12*d, c] + 
       1871878325465131713585365043330910060456205930545859788800*
        E^(((30*I)*d*Pi)/c)*t^3*G[-16*d, -12*d, c] + 
       8523344826816507772129077769066566330352636985666961408*
        E^(((26*I)*d*Pi)/c)*t^4*G[-16*d, -12*d, c] + 
       361747879568035679067646998885104770228655153479680000000*Sqrt[5]*
        E^(((28*I)*d*Pi)/c)*t^4*G[-16*d, -12*d, c] + 
       1004133199598983714973296290919258462409174736604936273920*
        E^(((30*I)*d*Pi)/c)*t^4*G[-16*d, -12*d, c] + 
       1707838309575898240531742975632663712560781245412278272*
        E^(((26*I)*d*Pi)/c)*t^5*G[-16*d, -12*d, c] + 
       118165022433106679816061607287296271839045112299520000000*Sqrt[5]*
        E^(((28*I)*d*Pi)/c)*t^5*G[-16*d, -12*d, c] + 
       365926302023953752554948313435955068738374443642241679360*
        E^(((30*I)*d*Pi)/c)*t^5*G[-16*d, -12*d, c] + 
       241134943119511192570310013981625738100241253993021440*
        E^(((26*I)*d*Pi)/c)*t^6*G[-16*d, -12*d, c] + 
       27534908291245358363748816025074524853400491786240000000*Sqrt[5]*
        E^(((28*I)*d*Pi)/c)*t^6*G[-16*d, -12*d, c] + 
       94149086434587890735634020505358156051773678143731138560*
        E^(((30*I)*d*Pi)/c)*t^6*G[-16*d, -12*d, c] + 
       24507313039606273566013789918213484086072852629946368*
        E^(((26*I)*d*Pi)/c)*t^7*G[-16*d, -12*d, c] + 
       4687821072302110006062675926400025422452490240000000000*Sqrt[5]*
        E^(((28*I)*d*Pi)/c)*t^7*G[-16*d, -12*d, c] + 
       17483570948891469502197052210116642003222422279380008960*
        E^(((30*I)*d*Pi)/c)*t^7*G[-16*d, -12*d, c] + 
       1812450609396460091415780960710007398159087466184704*
        E^(((26*I)*d*Pi)/c)*t^8*G[-16*d, -12*d, c] + 
       589772184522223143830659322349079840853852160000000000*Sqrt[5]*
        E^(((28*I)*d*Pi)/c)*t^8*G[-16*d, -12*d, c] + 
       2367303683629945127440043603630878437528618219507548160*
        E^(((30*I)*d*Pi)/c)*t^8*G[-16*d, -12*d, c] + 
       97559917675750565059265153014502557064694828367872*E^(((26*I)*d*Pi)/c)*
        t^9*G[-16*d, -12*d, c] + 
       54843234945310770013564534660745310240768000000000000*Sqrt[5]*
        E^(((28*I)*d*Pi)/c)*t^9*G[-16*d, -12*d, c] + 
       233649036104175153107372500197531364235178580188856320*
        E^(((30*I)*d*Pi)/c)*t^9*G[-16*d, -12*d, c] + 
       3765203536802374920982830105175114884002862858240*E^(((26*I)*d*Pi)/c)*
        t^10*G[-16*d, -12*d, c] + 
       3725235956710613997603208460942158961049600000000000*Sqrt[5]*
        E^(((28*I)*d*Pi)/c)*t^10*G[-16*d, -12*d, c] + 
       16613825282208653706260934911884937900326335534858240*
        E^(((30*I)*d*Pi)/c)*t^10*G[-16*d, -12*d, c] + 
       100381932570646369330033824733822821786112229376*E^(((26*I)*d*Pi)/c)*
        t^11*G[-16*d, -12*d, c] + 
       179759771172293742683708897972610662400000000000000*Sqrt[5]*
        E^(((28*I)*d*Pi)/c)*t^11*G[-16*d, -12*d, c] + 
       828236194899799022731031979726149035453729587855360*
        E^(((30*I)*d*Pi)/c)*t^11*G[-16*d, -12*d, c] + 
       1753798758223116730602228228225728704149454848*E^(((26*I)*d*Pi)/c)*
        t^12*G[-16*d, -12*d, c] + 
       5837799050728889151336827824845619200000000000000*Sqrt[5]*
        E^(((28*I)*d*Pi)/c)*t^12*G[-16*d, -12*d, c] + 
       27451530059599540674207292306364790839106317844480*E^(((30*I)*d*Pi)/c)*
        t^12*G[-16*d, -12*d, c] + 
       20427508479198568752337765978319451265695744*E^(((26*I)*d*Pi)/c)*t^13*
        G[-16*d, -12*d, c] + 114383695221658538414851734739353600000000000000*
        Sqrt[5]*E^(((28*I)*d*Pi)/c)*t^13*G[-16*d, -12*d, c] + 
       543002010463268293868049303390886684224902922240*E^(((30*I)*d*Pi)/c)*
        t^13*G[-16*d, -12*d, c] + 182388468564272935288730053377852243443712*
        E^(((26*I)*d*Pi)/c)*t^14*G[-16*d, -12*d, c] + 
       1021282993050522664418319060172800000000000000*Sqrt[5]*
        E^(((28*I)*d*Pi)/c)*t^14*G[-16*d, -12*d, c] + 
       4848232236279181195250440208847202537722347520*E^(((30*I)*d*Pi)/c)*
        t^14*G[-16*d, -12*d, c] + 
       66371607583949831115684794699014092257553888097169571840*Sqrt[57]*
        E^(((28*I)*d*Pi)/c)*G[-16*d, -11*d, c] + 
       464787173124945727107673050653600653437047396728339169280*
        E^(((30*I)*d*Pi)/c)*G[-16*d, -11*d, c] + 
       189590392543367915932516674466007990955664002327961927680*Sqrt[57]*
        E^(((28*I)*d*Pi)/c)*t*G[-16*d, -11*d, c] + 
       1687262517010499415583820476660994672818866556254451400704*
        E^(((30*I)*d*Pi)/c)*t*G[-16*d, -11*d, c] + 
       225850611195599126937470411474274493551407041576962097152*Sqrt[57]*
        E^(((28*I)*d*Pi)/c)*t^2*G[-16*d, -11*d, c] + 
       2541290820419781866005394598087496074432816217658948059136*
        E^(((30*I)*d*Pi)/c)*t^2*G[-16*d, -11*d, c] + 
       152232030589388465622855665582197290863325426433338114048*Sqrt[57]*
        E^(((28*I)*d*Pi)/c)*t^3*G[-16*d, -11*d, c] + 
       2146291752502828663587810385863791487646385807155246661632*
        E^(((30*I)*d*Pi)/c)*t^3*G[-16*d, -11*d, c] + 
       65938909344187042066780799056845630427774579557808472064*Sqrt[57]*
        E^(((28*I)*d*Pi)/c)*t^4*G[-16*d, -11*d, c] + 
       1151122903865403750655156219437119739929774445418560618496*
        E^(((30*I)*d*Pi)/c)*t^4*G[-16*d, -11*d, c] + 
       19661314878769364436718405681271826107881946876322250752*Sqrt[57]*
        E^(((28*I)*d*Pi)/c)*t^5*G[-16*d, -11*d, c] + 
       419010921408172076686179613295609814992140742886638485504*
        E^(((30*I)*d*Pi)/c)*t^5*G[-16*d, -11*d, c] + 
       4204884758632101773246328263473481295805274980381360128*Sqrt[57]*
        E^(((28*I)*d*Pi)/c)*t^6*G[-16*d, -11*d, c] + 
       107618305803766113320644605153523458751070054927365570560*
        E^(((30*I)*d*Pi)/c)*t^6*G[-16*d, -11*d, c] + 
       661088957583638079098655308315271431959540537818611712*Sqrt[57]*
        E^(((28*I)*d*Pi)/c)*t^7*G[-16*d, -11*d, c] + 
       19944964157889775314304268841491678047623906163588857856*
        E^(((30*I)*d*Pi)/c)*t^7*G[-16*d, -11*d, c] + 
       77383801311356002186631163821388105308789140541669376*Sqrt[57]*
        E^(((28*I)*d*Pi)/c)*t^8*G[-16*d, -11*d, c] + 
       2695323486331038364461041725629535591844584326229393408*
        E^(((30*I)*d*Pi)/c)*t^8*G[-16*d, -11*d, c] + 
       6757633136391830250333634239074888470158176774258688*Sqrt[57]*
        E^(((28*I)*d*Pi)/c)*t^9*G[-16*d, -11*d, c] + 
       265570155683903823373819890683857231162507344859889664*
        E^(((30*I)*d*Pi)/c)*t^9*G[-16*d, -11*d, c] + 
       435873943333250875356951584930418170314169411174400*Sqrt[57]*
        E^(((28*I)*d*Pi)/c)*t^10*G[-16*d, -11*d, c] + 
       18857882746472350878505128769525192274082597917163520*
        E^(((30*I)*d*Pi)/c)*t^10*G[-16*d, -11*d, c] + 
       20226301769141501766797816432746324240743181615104*Sqrt[57]*
        E^(((28*I)*d*Pi)/c)*t^11*G[-16*d, -11*d, c] + 
       939183832512981649530654023500596983245407642611712*
        E^(((30*I)*d*Pi)/c)*t^11*G[-16*d, -11*d, c] + 
       640202935272421635233490734180910065406547924992*Sqrt[57]*
        E^(((28*I)*d*Pi)/c)*t^12*G[-16*d, -11*d, c] + 
       31109756931877487530445031056896372382256912133376*E^(((30*I)*d*Pi)/c)*
        t^12*G[-16*d, -11*d, c] + 
       12389777649342240148923465759801995804773262976*Sqrt[57]*
        E^(((28*I)*d*Pi)/c)*t^13*G[-16*d, -11*d, c] + 
       615190154130786404264443797464379436734151418928*E^(((30*I)*d*Pi)/c)*
        t^13*G[-16*d, -11*d, c] + 
       110623014726270001329673801426803533971189848*Sqrt[57]*
        E^(((28*I)*d*Pi)/c)*t^14*G[-16*d, -11*d, c] + 
       5492769233310592895218248191646244970840637669*E^(((30*I)*d*Pi)/c)*
        t^14*G[-16*d, -11*d, c] + 
       292831356141282333080357197999423711516787997227498864640*
        E^(((28*I)*d*Pi)/c)*G[-16*d, -10*d, c] + 
       542334211193431770795455051644513127969587200000000000000*
        E^(((30*I)*d*Pi)/c)*G[-16*d, -10*d, c] + 
       727412118946733107306843745691361606487506779301962842112*
        E^(((28*I)*d*Pi)/c)*t*G[-16*d, -10*d, c] + 
       1933035401378920114589001872350267309912227840000000000000*
        E^(((30*I)*d*Pi)/c)*t*G[-16*d, -10*d, c] + 
       767676436289725384957169672120679010500033325362459967488*
        E^(((28*I)*d*Pi)/c)*t^2*G[-16*d, -10*d, c] + 
       2853908965515740499488486646770464909688832000000000000000*
        E^(((30*I)*d*Pi)/c)*t^2*G[-16*d, -10*d, c] + 
       463721973086008103498904029745109953581925341037619838976*
        E^(((28*I)*d*Pi)/c)*t^3*G[-16*d, -10*d, c] + 
       2361659028260924802320611620127183693393428480000000000000*
        E^(((30*I)*d*Pi)/c)*t^3*G[-16*d, -10*d, c] + 
       181144818093557266826504968985163344542944805979273822208*
        E^(((28*I)*d*Pi)/c)*t^4*G[-16*d, -10*d, c] + 
       1241960593080280539181575296278599969055703040000000000000*
        E^(((30*I)*d*Pi)/c)*t^4*G[-16*d, -10*d, c] + 
       48826877462811048592015474665929502276034209588751368192*
        E^(((28*I)*d*Pi)/c)*t^5*G[-16*d, -10*d, c] + 
       443974605367921741579161266990667940107386880000000000000*
        E^(((30*I)*d*Pi)/c)*t^5*G[-16*d, -10*d, c] + 
       9435773372190659781893428084344515938526231265867202560*
        E^(((28*I)*d*Pi)/c)*t^6*G[-16*d, -10*d, c] + 
       112224896840056751321230970234601491461570560000000000000*
        E^(((30*I)*d*Pi)/c)*t^6*G[-16*d, -10*d, c] + 
       1337941909463178784009593706310070291265128523710332928*
        E^(((28*I)*d*Pi)/c)*t^7*G[-16*d, -10*d, c] + 
       20518516406281311921021249533968908288000000000000000000*
        E^(((30*I)*d*Pi)/c)*t^7*G[-16*d, -10*d, c] + 
       141026774158671899235271988358130622866984494824423424*
        E^(((28*I)*d*Pi)/c)*t^8*G[-16*d, -10*d, c] + 
       2742197748325143691802277616331784192000000000000000000*
        E^(((30*I)*d*Pi)/c)*t^8*G[-16*d, -10*d, c] + 
       11102560273233081689482040671671058525172682983473152*
        E^(((28*I)*d*Pi)/c)*t^9*G[-16*d, -10*d, c] + 
       267838241988531662427922083348480000000000000000000000*
        E^(((30*I)*d*Pi)/c)*t^9*G[-16*d, -10*d, c] + 
       649906871653734424509491882319939334056103913717760*
        E^(((28*I)*d*Pi)/c)*t^10*G[-16*d, -10*d, c] + 
       18895065636296105180294446841856000000000000000000000*
        E^(((30*I)*d*Pi)/c)*t^10*G[-16*d, -10*d, c] + 
       27768092770335069257048492243929593492539877359616*E^(((28*I)*d*Pi)/c)*
        t^11*G[-16*d, -10*d, c] + 
       936765011842838309634048000000000000000000000000000*
        E^(((30*I)*d*Pi)/c)*t^11*G[-16*d, -10*d, c] + 
       827968745165968633624184220636133857325920288768*E^(((28*I)*d*Pi)/c)*
        t^12*G[-16*d, -10*d, c] + 
       30942899157365854224384000000000000000000000000000*E^(((30*I)*d*Pi)/c)*
        t^12*G[-16*d, -10*d, c] + 
       15539935927162836409517185377746170916691247104*E^(((28*I)*d*Pi)/c)*
        t^13*G[-16*d, -10*d, c] + 
       611103758192392937472000000000000000000000000000*E^(((30*I)*d*Pi)/c)*
        t^13*G[-16*d, -10*d, c] + 
       138749427921096753656403440872733668899028992*E^(((28*I)*d*Pi)/c)*t^14*
        G[-16*d, -10*d, c] + 5456283555289222656000000000000000000000000000*
        E^(((30*I)*d*Pi)/c)*t^14*G[-16*d, -10*d, c] + 
       14189244176076628520877752233794375883361195247733309440*Sqrt[17]*
        E^(((28*I)*d*Pi)/c)*G[-16*d, -9*d, c] + 
       620140228610844630679612418275487019227550477866835640320*
        E^(((30*I)*d*Pi)/c)*G[-16*d, -9*d, c] + 
       30133153601141420513256034899934057091624271968804536320*Sqrt[17]*
        E^(((28*I)*d*Pi)/c)*t*G[-16*d, -9*d, c] + 
       2124131332145872362023283677729049726375030817982603329536*
        E^(((30*I)*d*Pi)/c)*t*G[-16*d, -9*d, c] + 
       27402353453826220270490104779145860461754956189471342592*Sqrt[17]*
        E^(((28*I)*d*Pi)/c)*t^2*G[-16*d, -9*d, c] + 
       3018670619194117882094083888155313830366409694012258648064*
        E^(((30*I)*d*Pi)/c)*t^2*G[-16*d, -9*d, c] + 
       14324849945800913669223696935082950425235773784680562688*Sqrt[17]*
        E^(((28*I)*d*Pi)/c)*t^3*G[-16*d, -9*d, c] + 
       2412619290059219188748216008672722393286225923204666359808*
        E^(((30*I)*d*Pi)/c)*t^3*G[-16*d, -9*d, c] + 
       4851587580223267790840770457007353651065330572705398784*Sqrt[17]*
        E^(((28*I)*d*Pi)/c)*t^4*G[-16*d, -9*d, c] + 
       1230495676198636424391371850002744163339713242543008251904*
        E^(((30*I)*d*Pi)/c)*t^4*G[-16*d, -9*d, c] + 
       1133245653489405617847570788225732177811877133530693632*Sqrt[17]*
        E^(((28*I)*d*Pi)/c)*t^5*G[-16*d, -9*d, c] + 
       428478256044350652815417501304596898883145655084726091776*
        E^(((30*I)*d*Pi)/c)*t^5*G[-16*d, -9*d, c] + 
       189108930647585515031745290205347075576768745311305728*Sqrt[17]*
        E^(((28*I)*d*Pi)/c)*t^6*G[-16*d, -9*d, c] + 
       105951797730046268958138905479062785502685132705297858560*
        E^(((30*I)*d*Pi)/c)*t^6*G[-16*d, -9*d, c] + 
       22971353334550219287182879688389604995715143452065792*Sqrt[17]*
        E^(((28*I)*d*Pi)/c)*t^7*G[-16*d, -9*d, c] + 
       19025814790437638038097780064981928087390367258586906624*
        E^(((30*I)*d*Pi)/c)*t^7*G[-16*d, -9*d, c] + 
       2045246284190449156520912466923190570601144979030016*Sqrt[17]*
        E^(((28*I)*d*Pi)/c)*t^8*G[-16*d, -9*d, c] + 
       2506401735017868147670243900152489995779220417179287552*
        E^(((30*I)*d*Pi)/c)*t^8*G[-16*d, -9*d, c] + 
       133141390651036098835393691648321308233352775467008*Sqrt[17]*
        E^(((28*I)*d*Pi)/c)*t^9*G[-16*d, -9*d, c] + 
       242098236831775372845297381854020023976921044904574976*
        E^(((30*I)*d*Pi)/c)*t^9*G[-16*d, -9*d, c] + 
       6276692065233703658481240481641003030745511362560*Sqrt[17]*
        E^(((28*I)*d*Pi)/c)*t^10*G[-16*d, -9*d, c] + 
       16938891554557587436078043178604475705995469696532480*
        E^(((30*I)*d*Pi)/c)*t^10*G[-16*d, -9*d, c] + 
       211534959997642594733477919507835286679102603264*Sqrt[17]*
        E^(((28*I)*d*Pi)/c)*t^11*G[-16*d, -9*d, c] + 
       834990177150172099704966084630471505619788098859008*
        E^(((30*I)*d*Pi)/c)*t^11*G[-16*d, -9*d, c] + 
       5031260493290601760617193591333123958231196672*Sqrt[17]*
        E^(((28*I)*d*Pi)/c)*t^12*G[-16*d, -9*d, c] + 
       27484003269754372574756712133457691036101889993984*E^(((30*I)*d*Pi)/c)*
        t^12*G[-16*d, -9*d, c] + 81570326730244944196446113359418453518958016*
        Sqrt[17]*E^(((28*I)*d*Pi)/c)*t^13*G[-16*d, -9*d, c] + 
       541909295897309996235480252458373447670070114352*E^(((30*I)*d*Pi)/c)*
        t^13*G[-16*d, -9*d, c] + 728306488662901287468268869280521906419268*
        Sqrt[17]*E^(((28*I)*d*Pi)/c)*t^14*G[-16*d, -9*d, c] + 
       4838475856225982109245359396949762925625626021*E^(((30*I)*d*Pi)/c)*
        t^14*G[-16*d, -9*d, c] + 
       657714193816165430356169657909878253510517343591071744000*
        E^(((30*I)*d*Pi)/c)*G[-16*d, -8*d, c] + 
       2132528307891521489346306588656691704632451469075598540800*
        E^(((30*I)*d*Pi)/c)*t*G[-16*d, -8*d, c] + 
       2890975123366716366214125130669625001806348274784586956800*
        E^(((30*I)*d*Pi)/c)*t^2*G[-16*d, -8*d, c] + 
       2220618833965935571695328682722184284627701911840096256000*
        E^(((30*I)*d*Pi)/c)*t^3*G[-16*d, -8*d, c] + 
       1095810870328965856095756695910243543475507099680217497600*
        E^(((30*I)*d*Pi)/c)*t^4*G[-16*d, -8*d, c] + 
       371362667725929565115433430031258783812843988455312588800*
        E^(((30*I)*d*Pi)/c)*t^5*G[-16*d, -8*d, c] + 
       89823178861706862205686547256627851918242399392681164800*
        E^(((30*I)*d*Pi)/c)*t^6*G[-16*d, -8*d, c] + 
       15846222077625132080352740911130369756704698947076096000*
        E^(((30*I)*d*Pi)/c)*t^7*G[-16*d, -8*d, c] + 
       2058569689460991571587021968551110687766976173336166400*
        E^(((30*I)*d*Pi)/c)*t^8*G[-16*d, -8*d, c] + 
       196718802277958426661343143323301724058435874874982400*
        E^(((30*I)*d*Pi)/c)*t^9*G[-16*d, -8*d, c] + 
       13655109639372483660292794327277767084431542478438400*
        E^(((30*I)*d*Pi)/c)*t^10*G[-16*d, -8*d, c] + 
       669423739631806619214452651562983659736749257523200*
        E^(((30*I)*d*Pi)/c)*t^11*G[-16*d, -8*d, c] + 
       21959501108205947566269048826847530697855965593600*E^(((30*I)*d*Pi)/c)*
        t^12*G[-16*d, -8*d, c] + 
       432298187126191210080341356915378391603793100800*E^(((30*I)*d*Pi)/c)*
        t^13*G[-16*d, -8*d, c] + 
       3859805242198135804288762115315878496462438400*E^(((30*I)*d*Pi)/c)*
        t^14*G[-16*d, -8*d, c] + 
       611859172377851168283492876357968708010123095602888704000*
        E^(((30*I)*d*Pi)/c)*G[-16*d, -7*d, c] + 
       1872123698294754082423339780069289594902535331094777036800*
        E^(((30*I)*d*Pi)/c)*t*G[-16*d, -7*d, c] + 
       2424610327960441068833729241669217066823671732083936460800*
        E^(((30*I)*d*Pi)/c)*t^2*G[-16*d, -7*d, c] + 
       1796028370934976317129456935222265142377166676000191283200*
        E^(((30*I)*d*Pi)/c)*t^3*G[-16*d, -7*d, c] + 
       860966548143210032377895473216471982376861200389295308800*
        E^(((30*I)*d*Pi)/c)*t^4*G[-16*d, -7*d, c] + 
       285081639526199328941262715595704750400635959456143769600*
        E^(((30*I)*d*Pi)/c)*t^5*G[-16*d, -7*d, c] + 
       67686935541744156399633367451231537611768676244416102400*
        E^(((30*I)*d*Pi)/c)*t^6*G[-16*d, -7*d, c] + 
       11766619466005618537471775812481310619613387316579532800*
        E^(((30*I)*d*Pi)/c)*t^7*G[-16*d, -7*d, c] + 
       1511087666685031935541752954808663635169241558364979200*
        E^(((30*I)*d*Pi)/c)*t^8*G[-16*d, -7*d, c] + 
       143133563372220226449032333441069722401704231829504000*
        E^(((30*I)*d*Pi)/c)*t^9*G[-16*d, -7*d, c] + 
       9871066440201291350346626709219707026964635071283200*
        E^(((30*I)*d*Pi)/c)*t^10*G[-16*d, -7*d, c] + 
       481731921894952914701596760899121598068790283776000*
        E^(((30*I)*d*Pi)/c)*t^11*G[-16*d, -7*d, c] + 
       15758286137524510081254409521382714408874442144000*E^(((30*I)*d*Pi)/c)*
        t^12*G[-16*d, -7*d, c] + 
       309814767820733189032099324865871089297823366000*E^(((30*I)*d*Pi)/c)*
        t^13*G[-16*d, -7*d, c] + 
       2766203284113689187786601114873849011587708625*E^(((30*I)*d*Pi)/c)*
        t^14*G[-16*d, -7*d, c] + 
       473421881263285573616024936517622375257964944616429977600*
        E^(((30*I)*d*Pi)/c)*G[-16*d, -6*d, c] + 
       1380934162510023154291426197595062606846757317995617320960*
        E^(((30*I)*d*Pi)/c)*t*G[-16*d, -6*d, c] + 
       1726407752671892011389699420539420336118154349395228753920*
        E^(((30*I)*d*Pi)/c)*t^2*G[-16*d, -6*d, c] + 
       1244878577592110226920756852996736924842860793503206604800*
        E^(((30*I)*d*Pi)/c)*t^3*G[-16*d, -6*d, c] + 
       584404122939259916689354968906208730369928338047028428800*
        E^(((30*I)*d*Pi)/c)*t^4*G[-16*d, -6*d, c] + 
       190348493536615579092450058302637700098088166690851389440*
        E^(((30*I)*d*Pi)/c)*t^5*G[-16*d, -6*d, c] + 
       44610818642754877724026197386785656848158601611491409920*
        E^(((30*I)*d*Pi)/c)*t^6*G[-16*d, -6*d, c] + 
       7676104290466509823903218306299474464950291379488030720*
        E^(((30*I)*d*Pi)/c)*t^7*G[-16*d, -6*d, c] + 
       977941994397428701948160060152870370126050519217602560*
        E^(((30*I)*d*Pi)/c)*t^8*G[-16*d, -6*d, c] + 
       92069776122672789728182144252704929397517927191674880*
        E^(((30*I)*d*Pi)/c)*t^9*G[-16*d, -6*d, c] + 
       6320986200376612217587384135974034871735459355033600*
        E^(((30*I)*d*Pi)/c)*t^10*G[-16*d, -6*d, c] + 
       307514660894918759940101735392241262099867044413440*
        E^(((30*I)*d*Pi)/c)*t^11*G[-16*d, -6*d, c] + 
       10039776393213668330799846862556230773524209336320*E^(((30*I)*d*Pi)/c)*
        t^12*G[-16*d, -6*d, c] + 
       197206692564180709079532320737126469999536373760*E^(((30*I)*d*Pi)/c)*
        t^13*G[-16*d, -6*d, c] + 
       1760774040751613473924395720867200624995860480*E^(((30*I)*d*Pi)/c)*
        t^14*G[-16*d, -6*d, c] + 
       287884491665222878715108812460724291266150400000000000000*
        E^(((30*I)*d*Pi)/c)*G[-16*d, -5*d, c] + 
       818224806366662505698545182514313657497681920000000000000*
        E^(((30*I)*d*Pi)/c)*t*G[-16*d, -5*d, c] + 
       1004377350619310726645351216762959048923414528000000000000*
        E^(((30*I)*d*Pi)/c)*t^2*G[-16*d, -5*d, c] + 
       714526195727735869496749344435951638088253440000000000000*
        E^(((30*I)*d*Pi)/c)*t^3*G[-16*d, -5*d, c] + 
       332008778242098546058015526074661798789775360000000000000*
        E^(((30*I)*d*Pi)/c)*t^4*G[-16*d, -5*d, c] + 
       107284799839927302827300501825946518972006400000000000000*
        E^(((30*I)*d*Pi)/c)*t^5*G[-16*d, -5*d, c] + 
       24988296877589630958483302417934732811567104000000000000*
        E^(((30*I)*d*Pi)/c)*t^6*G[-16*d, -5*d, c] + 
       4278910432920605349391295691646376887910400000000000000*
        E^(((30*I)*d*Pi)/c)*t^7*G[-16*d, -5*d, c] + 
       543092299662319706925261175459044309749760000000000000*
        E^(((30*I)*d*Pi)/c)*t^8*G[-16*d, -5*d, c] + 
       50984098740588192759371942304077339619840000000000000*
        E^(((30*I)*d*Pi)/c)*t^9*G[-16*d, -5*d, c] + 
       3492900487412437933241630989135910245248000000000000*
        E^(((30*I)*d*Pi)/c)*t^10*G[-16*d, -5*d, c] + 
       169679593179813528823706164847913046875000000000000*
        E^(((30*I)*d*Pi)/c)*t^11*G[-16*d, -5*d, c] + 
       5534663399812412448233265788905532226562500000000*E^(((30*I)*d*Pi)/c)*
        t^12*G[-16*d, -5*d, c] + 
       108668297236231390086144035723262634277343750000*E^(((30*I)*d*Pi)/c)*
        t^13*G[-16*d, -5*d, c] + 
       970252653894923125769143176100559234619140625*E^(((30*I)*d*Pi)/c)*t^14*
        G[-16*d, -5*d, c] + 
       127659864619235919870941190644403200492801763169429094400*
        E^(((30*I)*d*Pi)/c)*G[-16*d, -4*d, c] + 
       364270826952968952997518842855901437873212732204740771840*
        E^(((30*I)*d*Pi)/c)*t*G[-16*d, -4*d, c] + 
       448717826383606023630192763984137801198449995042133114880*
        E^(((30*I)*d*Pi)/c)*t^2*G[-16*d, -4*d, c] + 
       320197756960738542635941559184298668196609349116546252800*
        E^(((30*I)*d*Pi)/c)*t^3*G[-16*d, -4*d, c] + 
       149171056406504927588279029492088278829400647669278310400*
        E^(((30*I)*d*Pi)/c)*t^4*G[-16*d, -4*d, c] + 
       48309848522312553601628630607080870261539261687749672960*
        E^(((30*I)*d*Pi)/c)*t^5*G[-16*d, -4*d, c] + 
       11273021202450078916198578500572369271669249442872033280*
        E^(((30*I)*d*Pi)/c)*t^6*G[-16*d, -4*d, c] + 
       1933310026160524270440385919557968673047440064491028480*
        E^(((30*I)*d*Pi)/c)*t^7*G[-16*d, -4*d, c] + 
       245684917768688596333125372502698002680344782454128640*
        E^(((30*I)*d*Pi)/c)*t^8*G[-16*d, -4*d, c] + 
       23086623743065532775621328947016333701363736793579520*
        E^(((30*I)*d*Pi)/c)*t^9*G[-16*d, -4*d, c] + 
       1582808960048564662250508336221322664654332651110400*
        E^(((30*I)*d*Pi)/c)*t^10*G[-16*d, -4*d, c] + 
       76929874477800842085706834638422826347239581941760*E^(((30*I)*d*Pi)/c)*
        t^11*G[-16*d, -4*d, c] + 
       2510130359301037178376489444049831310432434913280*E^(((30*I)*d*Pi)/c)*
        t^12*G[-16*d, -4*d, c] + 
       49291658658383030961068555285565198153327575040*E^(((30*I)*d*Pi)/c)*
        t^13*G[-16*d, -4*d, c] + 
       440104095164134205009540672192546412083281920*E^(((30*I)*d*Pi)/c)*t^14*
        G[-16*d, -4*d, c] + 
       36488495335795917453770923794514081920566293866479616000*
        E^(((30*I)*d*Pi)/c)*G[-16*d, -3*d, c] + 
       107937459238138363219531732954996068212693511935361024000*
        E^(((30*I)*d*Pi)/c)*t*G[-16*d, -3*d, c] + 
       136746256036677661319992984863542400786916506959295283200*
        E^(((30*I)*d*Pi)/c)*t^2*G[-16*d, -3*d, c] + 
       99790321487838690720414888756826105551287854179129753600*
        E^(((30*I)*d*Pi)/c)*t^3*G[-16*d, -3*d, c] + 
       47338547648793768563965961424605236409982180398412595200*
        E^(((30*I)*d*Pi)/c)*t^4*G[-16*d, -3*d, c] + 
       15557820410296392003099363277680111808623823704765235200*
        E^(((30*I)*d*Pi)/c)*t^5*G[-16*d, -3*d, c] + 
       3673905354212470036213846335036513327835944570165657600*
        E^(((30*I)*d*Pi)/c)*t^6*G[-16*d, -3*d, c] + 
       636137464475282305798855943188094497242526183430553600*
        E^(((30*I)*d*Pi)/c)*t^7*G[-16*d, -3*d, c] + 
       81456446949999792537043185712391452486765761685094400*
        E^(((30*I)*d*Pi)/c)*t^8*G[-16*d, -3*d, c] + 
       7699418815083735488484581173999939728832178946048000*
        E^(((30*I)*d*Pi)/c)*t^9*G[-16*d, -3*d, c] + 
       530182924967087546123927142733217269119365873664000*
        E^(((30*I)*d*Pi)/c)*t^10*G[-16*d, -3*d, c] + 
       25847702452904351833740622801613093742959083008000*E^(((30*I)*d*Pi)/c)*
        t^11*G[-16*d, -3*d, c] + 
       844991009523601441814275647298584654196015776000*E^(((30*I)*d*Pi)/c)*
        t^12*G[-16*d, -3*d, c] + 
       16608003143437916640754158455243699837697846000*E^(((30*I)*d*Pi)/c)*
        t^13*G[-16*d, -3*d, c] + 
       148285742352124255721019271921818748550873625*E^(((30*I)*d*Pi)/c)*t^14*
        G[-16*d, -3*d, c] + 
       5229215721545042441205064031313186986515485400498176000*
        E^(((30*I)*d*Pi)/c)*G[-16*d, -2*d, c] + 
       16441046410992165975899936011704327649148873515991040000*
        E^(((30*I)*d*Pi)/c)*t*G[-16*d, -2*d, c] + 
       21906265243606689998360940744807112155273184094139187200*
        E^(((30*I)*d*Pi)/c)*t^2*G[-16*d, -2*d, c] + 
       16674939138526938567164913847363377038164471766109388800*
        E^(((30*I)*d*Pi)/c)*t^3*G[-16*d, -2*d, c] + 
       8195247395266238304873339922923492659353645633398374400*
        E^(((30*I)*d*Pi)/c)*t^4*G[-16*d, -2*d, c] + 
       2774219314428581333612280035079842849166702787166208000*
        E^(((30*I)*d*Pi)/c)*t^5*G[-16*d, -2*d, c] + 
       671361578281272271619354266214393814643963099034419200*
        E^(((30*I)*d*Pi)/c)*t^6*G[-16*d, -2*d, c] + 
       118594169561512484199948740785467310042471152903782400*
        E^(((30*I)*d*Pi)/c)*t^7*G[-16*d, -2*d, c] + 
       15430733974009152807010311846007172517104639488819200*
        E^(((30*I)*d*Pi)/c)*t^8*G[-16*d, -2*d, c] + 
       1476810749992138039653760899866235214790429088153600*
        E^(((30*I)*d*Pi)/c)*t^9*G[-16*d, -2*d, c] + 
       102642856972066640471079082250833090762674851020800*
        E^(((30*I)*d*Pi)/c)*t^10*G[-16*d, -2*d, c] + 
       5036735005229276886050962087793915208267517132800*E^(((30*I)*d*Pi)/c)*
        t^11*G[-16*d, -2*d, c] + 
       165323774124477328504237916349148907587397222400*E^(((30*I)*d*Pi)/c)*
        t^12*G[-16*d, -2*d, c] + 
       3255513014038625796380972921191219927921459200*E^(((30*I)*d*Pi)/c)*
        t^13*G[-16*d, -2*d, c] + 29067080482487730324830115367778749356441600*
        E^(((30*I)*d*Pi)/c)*t^14*G[-16*d, -2*d, c] + 
       221913225988028751134907083320669316404309398021734400*
        E^(((30*I)*d*Pi)/c)*G[-16*d, -d, c] + 
       718975287413829902682790809990960116278190469336268800*
        E^(((30*I)*d*Pi)/c)*t*G[-16*d, -d, c] + 
       982916981562380442280683163532622834101345090776596480*
        E^(((30*I)*d*Pi)/c)*t^2*G[-16*d, -d, c] + 
       764800169396774614202236292924386836790866168061624320*
        E^(((30*I)*d*Pi)/c)*t^3*G[-16*d, -d, c] + 
       382945680894173180260927943332772729082998867896565760*
        E^(((30*I)*d*Pi)/c)*t^4*G[-16*d, -d, c] + 
       131678710609474571438018988146037453640279868603105280*
        E^(((30*I)*d*Pi)/c)*t^5*G[-16*d, -d, c] + 
       32282843496510675988278451130946736935782123380408320*
        E^(((30*I)*d*Pi)/c)*t^6*G[-16*d, -d, c] + 
       5763415513634688300333122577141908971259792594042880*
        E^(((30*I)*d*Pi)/c)*t^7*G[-16*d, -d, c] + 
       756268354353607765131820192579385950770868298711040*
        E^(((30*I)*d*Pi)/c)*t^8*G[-16*d, -d, c] + 
       72855323194774851453626142125192084150360494571520*E^(((30*I)*d*Pi)/c)*
        t^9*G[-16*d, -d, c] + 
       5088409902311708940016543022039849559803284684800*E^(((30*I)*d*Pi)/c)*
        t^10*G[-16*d, -d, c] + 
       250540042716532159645895021655194646508975042560*E^(((30*I)*d*Pi)/c)*
        t^11*G[-16*d, -d, c] + 8240928872949056680911378758501248311775822080*
        E^(((30*I)*d*Pi)/c)*t^12*G[-16*d, -d, c] + 
       162436637345726346671153046622874156076173040*E^(((30*I)*d*Pi)/c)*t^13*
        G[-16*d, -d, c] + 1450327119158270952421009344847090679251545*
        E^(((30*I)*d*Pi)/c)*t^14*G[-16*d, -d, c]))/(c^5*E^(((30*I)*d*Pi)/c))
 
G[a_, b_, c_] := 0 /; GCD[a, c] > 1 &&  !Divisible[b, GCD[a, c]]
 
G[a_, b_, c_] := GCD[a, c]*G[a/GCD[a, c], b/GCD[a, c], c/GCD[a, c]] /; 
     GCD[a, c] > 1 && Divisible[b, GCD[a, c]]
 
G[a_, 0, c_] := Which[Mod[c, 4] == 2, 0, OddQ[c], \[Epsilon][c]*Sqrt[c]*
       JacobiSymbol[a, c], Mod[c, 4] == 0, 
      ((1 + I)*Sqrt[c]*JacobiSymbol[c, a])/\[Epsilon][a]] /; GCD[a, c] == 1
 
G[a_, b_, c_] := Module[{m = -((ModularInverse[a, c]*b)/2)}, 
       If[ !IntegerQ[m], m += c/2]; Exp[(2*Pi*I*(a*m^2 + b*m))/c]*
         G[a, 0, c]] /; GCD[a, c] == 1 /; OddQ[c] || EvenQ[b]
 
G[a_, b_, c_] := 0 /; GCD[a, c] == 1 && Mod[c, 4] == 0 && OddQ[b]
 
G[a_, b_, c_] := 2*G[2*a, b, c/2] /; GCD[a, c] == 1 && Mod[c, 4] == 2 && 
      OddQ[b]
 
\[Epsilon][m_] := Which[Mod[m, 4] == 1, 1, Mod[m, 4] == 3, I, True, 
     Print["Error"]]

